Simultaneous measurement of muon neutrino $\nu_\mu$ charged-current single $\pi^+$ production in CH, C, H$_2$O, Fe, and Pb targets in MINERvA

Neutrino-induced charged-current single $\pi^+$ production in the $\Delta(1232)$ resonance region is of considerable interest to accelerator-based neutrino oscillation experiments. In this work, high statistics differential cross sections are reported for the semi-exclusive reaction $\nu_\mu A \to \mu^- \pi^+ +$ nucleon(s) on scintillator, carbon, water, iron, and lead targets recorded by MINERvA using a wide-band $\nu_\mu$ beam with $\left< E_\nu \right> \approx 6$~GeV. Suppression of the cross section at low $Q^2$ and enhancement of low $T_\pi$ are observed in both light and heavy nuclear targets compared to phenomenological models used in current neutrino interaction generators. The cross-section ratios for iron and lead compared to CH across the kinematic variables probed are 0.8 and 0.5 respectively, a scaling which is also not predicted by current generators.

==> anc/AllTargetFluxes.csv <==
$E_{\nu}$ (GeV).  Flux has units of 10^-6 nu/cm^2/POT,Carbon,Water,Iron,Lead,Scintillator
0-0.5,1.87,2.01,1.92,2.29,5.11
0.5-1.0,6.63,6.68,6.39,6.89,8.45
1-1.5,7.91,7.68,7.45,7.52,8.08
1.5-1.6,9.49,10.21,10.04,10.00,10.61
1.6-1.7,12.61,11.57,12.06,12.23,13.00
1.7-1.8,14.97,15.13,14.47,14.55,15.61
1.8-1.9,19.09,18.23,17.71,18.05,19.14
1.9-2.0,21.58,21.86,22.13,21.34,22.93
2.0-2.1,26.94,25.51,25.61,25.29,27.34
2.1-2.2,29.77,30.08,29.64,29.86,31.49
2.2-2.3,35.50,36.45,35.26,35.62,37.65
2.3-2.4,39.93,41.56,40.44,41.09,43.62
2.4-2.5,47.23,47.33,45.79,46.13,49.52
2.5-2.6,53.16,53.58,51.69,51.63,55.16
2.6-2.7,56.89,58.14,56.67,55.55,59.92
2.7-2.8,61.25,62.26,60.43,61.57,65.38
2.8-2.9,67.19,67.99,64.07,65.33,70.14
2.9-3.0,67.95,71.24,69.04,69.29,74.54
3.0-3.1,72.62,74.22,71.23,73.41,78.20
3.1-3.2,75.98,79.21,75.15,76.86,82.04
3.2-3.3,79.20,80.22,77.56,78.22,84.83
3.3-3.4,80.25,82.91,80.80,80.75,87.48
3.4-3.5,84.55,84.73,81.87,82.96,89.34
3.5-3.6,85.40,86.28,84.96,84.59,91.68
3.6-3.7,83.03,89.05,86.26,85.50,93.57
3.7-3.8,87.71,89.48,87.02,87.37,94.55
3.8-3.9,87.28,90.83,88.93,88.48,95.92
3.9-4.0,88.00,93.24,90.34,89.73,98.33
4.0-4.1,90.27,93.24,91.69,91.24,99.92
4.1-4.2,92.60,95.40,93.35,93.16,101.50
4.2-4.3,94.03,96.90,95.38,95.92,104.41
4.3-4.4,96.67,98.73,98.26,98.22,106.95
4.4-4.5,100.08,102.46,100.05,99.94,109.85
4.5-4.6,101.56,106.33,103.20,103.07,113.12
4.6-4.7,102.47,109.21,105.36,105.20,115.81
4.7-4.8,108.06,110.01,107.91,108.65,119.05
4.8-4.9,110.33,113.84,110.52,110.29,121.34
4.9-5.0,111.53,115.59,113.65,113.23,124.13
5.0-5.1,114.65,117.13,115.89,115.04,126.79
5.1-5.2,114.97,119.26,117.00,117.05,128.83
5.2-5.3,117.86,121.21,118.30,119.42,131.32
5.3-5.4,119.27,124.41,119.51,120.85,133.62
5.4-5.5,121.59,124.37,121.42,122.38,134.58
5.5-5.6,123.25,127.31,122.11,122.34,136.43
5.6-5.7,124.95,129.34,123.36,123.70,137.17
5.7-5.8,125.68,127.31,123.13,124.81,137.39
5.8-5.9,126.98,128.14,122.53,124.92,137.36
5.9-6.0,125.05,127.54,122.71,124.52,136.74
6.0-6.1,125.19,126.77,121.31,122.81,135.53
6.1-6.2,126.29,124.27,118.82,121.63,133.94
6.2-6.3,122.53,124.56,118.06,119.67,132.03
6.3-6.4,123.13,119.97,114.51,118.08,129.53
6.4-6.5,118.84,117.08,111.53,114.96,126.32
6.5-6.6,116.08,115.80,108.11,111.03,123.38
6.6-6.7,113.93,109.98,105.19,107.71,119.10
6.7-6.8,111.66,105.73,100.11,103.66,114.80
6.8-6.9,106.31,101.68,96.31,99.26,110.44
6.9-7.0,100.78,96.86,92.13,95.80,105.74
7.0-7.1,97.69,92.95,87.74,90.90,100.73
7.1-7.2,92.16,88.21,82.21,86.39,95.26
7.2-7.3,88.43,83.01,78.00,81.35,90.23
7.3-7.4,81.79,78.60,73.14,76.06,85.14
7.4-7.5,77.63,73.89,67.35,71.78,79.52
7.5-7.6,73.22,68.47,64.17,66.77,74.80
7.6-7.7,68.48,62.96,59.61,62.07,69.45
7.7-7.8,62.49,59.75,55.18,57.77,64.30
7.8-7.9,58.92,55.41,51.29,53.76,59.91
7.9-8.0,54.97,51.18,47.64,50.11,55.71
8.0-8.1,51.02,47.25,44.19,46.71,51.60
8.1-8.2,46.58,43.76,40.68,42.57,47.67
8.2-8.3,43.41,40.89,37.12,40.08,44.29
8.3-8.4,40.88,37.79,34.72,36.73,40.40
8.4-8.5,35.75,34.14,31.87,33.64,37.69
8.5-8.6,33.63,31.82,29.01,31.28,34.53
8.6-8.7,31.72,28.77,26.53,28.36,31.79
8.7-8.8,28.50,26.06,24.83,26.36,29.18
8.8-8.9,25.47,23.97,22.18,23.94,26.83
8.9-9.0,23.02,21.89,21.14,22.08,24.50
9.0-9.1,21.73,20.13,19.03,19.99,22.49
9.1-9.2,19.32,18.65,17.59,18.66,20.87
9.2-9.3,17.88,17.39,16.16,17.27,18.88
9.3-9.4,16.47,16.04,14.78,15.96,17.46
9.4-9.5,15.27,14.62,13.78,14.34,16.08
9.5-9.6,13.38,13.30,12.78,13.19,14.82
9.6-9.7,12.09,12.11,11.67,12.17,13.61
9.7-9.8,11.18,11.32,10.76,11.45,12.67
9.8-9.9,10.32,10.32,9.99,10.31,11.63
9.9-10.0,9.57,9.65,9.21,9.66,10.65
10.0-10.5,8.06,7.97,7.66,7.87,8.84
10.5-11.0,5.73,6.00,5.69,5.86,6.53
11.0-11.5,4.46,4.56,4.46,4.53,5.04
11.5-12.0,3.75,3.82,3.67,3.73,4.14
12.0-12.5,3.12,3.19,3.14,3.10,3.54
12.5-13.0,2.55,2.82,2.69,2.74,3.02
13.0-13.5,2.27,2.49,2.36,2.33,2.61
13.5-14.0,2.05,2.14,2.07,2.09,2.32
14.0-14.5,1.86,1.90,1.83,1.84,2.07
14.5-15.0,1.67,1.70,1.68,1.72,1.85
15.0-15.5,1.54,1.56,1.49,1.52,1.70
15.5-16.0,1.37,1.48,1.38,1.41,1.55
16.0-16.5,1.27,1.31,1.28,1.26,1.43
16.5-17.0,1.20,1.20,1.18,1.17,1.29
17.0-17.5,1.10,1.15,1.11,1.10,1.23
17.5-18.0,1.08,1.06,1.03,1.02,1.14
18.0-18.5,0.99,0.95,0.96,0.96,1.05
18.5-19.0,0.83,0.91,0.90,0.88,0.98
19.0-19.5,0.83,0.88,0.84,0.85,0.92
19.5-20.0,0.81,0.82,0.78,0.80,0.86

==> anc/Table_Var_Ratio.csv <==
Measured cross section ratio of carbon over scintillator in $p_{\mu}$, and the absolute and fractional cross section ratio uncertainties
------------------------------------------------------------------------------------------------
Bin edges (GeV/c);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
1.5-3.0; 1.11; 0.411; 0.350; 0.122; 0.004
3.0-4.0; 1.20; 0.279; 0.209; 0.104; 0.003
4.0-5.0; 1.02; 0.229; 0.184; 0.129; 0.005
5.0-6.0; 0.95; 0.213; 0.171; 0.144; 0.002
6.0-7.0; 0.77; 0.197; 0.195; 0.166; 0.008
7.0-8.5; 0.74; 0.239; 0.258; 0.194; 0.020
8.5-10.0; 0.67; 0.304; 0.366; 0.265; 0.025
10.0-20.0; 1.18; 0.610; 0.450; 0.251; 0.016

Statistical covariance matrix of measured cross section ratio of carbon over scintillator in $p_{\mu}$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 0.1507; 0.0181; 0.0020; 0.0012; 0.0015; 0.0009; 0.0002; 0.0014
3.0-4.0; 0.0181; 0.0626; 0.0115; 0.0023; 0.0008; 0.0002; 0.0000; 0.0000
4.0-5.0; 0.0020; 0.0115; 0.0352; 0.0103; 0.0019; 0.0006; 0.0003; 0.0000
5.0-6.0; 0.0012; 0.0023; 0.0103; 0.0265; 0.0116; 0.0037; 0.0022; 0.0010
6.0-7.0; 0.0015; 0.0008; 0.0019; 0.0116; 0.0225; 0.0156; 0.0069; 0.0088
7.0-8.5; 0.0009; 0.0002; 0.0006; 0.0037; 0.0156; 0.0366; 0.0270; 0.0089
8.5-10.0; 0.0002; 0.0000; 0.0003; 0.0022; 0.0069; 0.0270; 0.0607; 0.0427
10.0-20.0; 0.0014; 0.0000; 0.0000; 0.0010; 0.0088; 0.0089; 0.0427; 0.2838

Systematic covariance matrix of measured cross section ratio of carbon over scintillator in $p_{\mu}$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 0.018; 0.013; 0.012; 0.013; 0.012; 0.008; 0.014; 0.032
3.0-4.0; 0.013; 0.015; 0.012; 0.014; 0.013; 0.010; 0.014; 0.030
4.0-5.0; 0.012; 0.012; 0.017; 0.016; 0.015; 0.013; 0.013; 0.028
5.0-6.0; 0.013; 0.014; 0.016; 0.019; 0.016; 0.014; 0.016; 0.032
6.0-7.0; 0.012; 0.013; 0.015; 0.016; 0.016; 0.015; 0.017; 0.030
7.0-8.5; 0.008; 0.010; 0.013; 0.014; 0.015; 0.021; 0.022; 0.026
8.5-10.0; 0.014; 0.014; 0.013; 0.016; 0.017; 0.022; 0.032; 0.038
10.0-20.0; 0.032; 0.030; 0.028; 0.032; 0.030; 0.026; 0.038; 0.089

Measured cross section ratio of carbon over scintillator in $\theta_{\mu}$, and the absolute and fractional cross section ratio uncertainties
-------------------------------------------------------------------------------------------------
Bin edges (degree);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0-2; 0.76; 0.233; 0.299; 0.072; 0.004
2-3; 1.31; 0.331; 0.228; 0.109; 0.004
3-4; 0.84; 0.248; 0.270; 0.123; 0.004
4-5; 0.86; 0.286; 0.277; 0.181; 0.002
5-6; 0.40; 0.244; 0.511; 0.319; 0.011
6-8; 0.72; 0.356; 0.412; 0.274; 0.011
8-10; 1.58; 0.636; 0.349; 0.201; 0.009
10-13; 1.88; 0.811; 0.388; 0.191; 0.010

Statistical covariance matrix of measured cross section ratio of carbon over scintillator in $\theta_{\mu}$
-------------------------------------------------------------
Bin edges (degree); 0-2; 2-3; 3-4; 4-5; 5-6; 6-8; 8-10; 10-13
0-2; 0.0513; -0.0020; -0.0024; -0.0004; 0.0000; 0.0000; -0.0001; -0.0003
2-3; -0.0020; 0.0892; 0.0037; -0.0056; -0.0010; -0.0000; -0.0005; -0.0001
3-4; -0.0024; 0.0037; 0.0509; 0.0071; -0.0037; -0.0009; -0.0001; -0.0003
4-5; -0.0004; -0.0056; 0.0071; 0.0574; 0.0083; -0.0050; -0.0008; 0.0001
5-6; 0.0000; -0.0010; -0.0037; 0.0083; 0.0429; 0.0054; -0.0041; -0.0003
6-8; 0.0000; -0.0000; -0.0009; -0.0050; 0.0054; 0.0879; -0.0032; -0.0056
8-10; -0.0001; -0.0005; -0.0001; -0.0008; -0.0041; -0.0032; 0.3035; -0.0178
10-13; -0.0003; -0.0001; -0.0003; 0.0001; -0.0003; -0.0056; -0.0178; 0.5289

Systematic covariance matrix of measured cross section ratio of carbon over scintillator in $\theta_{\mu}$
-------------------------------------------------------------
Bin edges (degree); 0-2; 2-3; 3-4; 4-5; 5-6; 6-8; 8-10; 10-13
0-2; 0.003; 0.001; 0.002; 0.002; 0.002; 0.002; 0.006; 0.001
2-3; 0.001; 0.020; 0.009; 0.015; 0.010; 0.014; 0.023; 0.035
3-4; 0.002; 0.009; 0.010; 0.014; 0.011; 0.012; 0.019; 0.024
4-5; 0.002; 0.015; 0.014; 0.024; 0.016; 0.021; 0.036; 0.037
5-6; 0.002; 0.010; 0.011; 0.016; 0.017; 0.016; 0.026; 0.026
6-8; 0.002; 0.014; 0.012; 0.021; 0.016; 0.039; 0.042; 0.040
8-10; 0.006; 0.023; 0.019; 0.036; 0.026; 0.042; 0.101; 0.062
10-13; 0.001; 0.035; 0.024; 0.037; 0.026; 0.040; 0.062; 0.129

Measured cross section ratio of carbon over scintillator in $p_{\mu,||}$, and the absolute and fractional cross section ratio uncertainties
------------------------------------------------------------------------------------------------
Bin edges (GeV/c);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
1.5-3.0; 1.07; 0.404; 0.355; 0.128; 0.005
3.0-4.0; 1.21; 0.281; 0.209; 0.102; 0.003
4.0-5.0; 1.03; 0.229; 0.183; 0.128; 0.005
5.0-6.0; 0.92; 0.212; 0.175; 0.149; 0.002
6.0-7.0; 0.80; 0.202; 0.194; 0.163; 0.007
7.0-8.5; 0.74; 0.239; 0.260; 0.194; 0.020
8.5-10.0; 0.67; 0.306; 0.372; 0.267; 0.025
10.0-20.0; 1.19; 0.613; 0.449; 0.251; 0.016

Statistical covariance matrix of measured cross section ratio of carbon over scintillator in $p_{\mu,||}$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 0.1447; 0.0160; 0.0019; 0.0011; 0.0014; 0.0008; 0.0002; 0.0013
3.0-4.0; 0.0160; 0.0639; 0.0111; 0.0020; 0.0007; 0.0001; 0.0000; 0.0000
4.0-5.0; 0.0019; 0.0111; 0.0353; 0.0103; 0.0020; 0.0006; 0.0003; 0.0000
5.0-6.0; 0.0011; 0.0020; 0.0103; 0.0259; 0.0119; 0.0038; 0.0021; 0.0010
6.0-7.0; 0.0014; 0.0007; 0.0020; 0.0119; 0.0239; 0.0153; 0.0065; 0.0089
7.0-8.5; 0.0008; 0.0001; 0.0006; 0.0038; 0.0153; 0.0367; 0.0271; 0.0091
8.5-10.0; 0.0002; 0.0000; 0.0003; 0.0021; 0.0065; 0.0271; 0.0620; 0.0436
10.0-20.0; 0.0013; 0.0000; 0.0000; 0.0010; 0.0089; 0.0091; 0.0436; 0.2857

Systematic covariance matrix of measured cross section ratio of carbon over scintillator in $p_{\mu,||}$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 0.019; 0.012; 0.013; 0.013; 0.013; 0.009; 0.014; 0.033
3.0-4.0; 0.012; 0.015; 0.012; 0.014; 0.013; 0.009; 0.013; 0.028
4.0-5.0; 0.013; 0.012; 0.017; 0.016; 0.015; 0.013; 0.013; 0.028
5.0-6.0; 0.013; 0.014; 0.016; 0.019; 0.017; 0.014; 0.016; 0.032
6.0-7.0; 0.013; 0.013; 0.015; 0.017; 0.017; 0.015; 0.017; 0.031
7.0-8.5; 0.009; 0.009; 0.013; 0.014; 0.015; 0.020; 0.022; 0.025
8.5-10.0; 0.014; 0.013; 0.013; 0.016; 0.017; 0.022; 0.032; 0.038
10.0-20.0; 0.033; 0.028; 0.028; 0.032; 0.031; 0.025; 0.038; 0.090

Measured cross section ratio of carbon over scintillator in $p_{\mu,T}$, and the absolute and fractional cross section ratio uncertainties
------------------------------------------------------------------------------------------------
Bin edges (GeV/c);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.00-0.15; 1.07; 0.355; 0.323; 0.070; 0.003
0.15-0.30; 0.80; 0.192; 0.226; 0.080; 0.002
0.30-0.45; 0.99; 0.224; 0.201; 0.103; 0.003
0.45-0.60; 0.92; 0.255; 0.228; 0.160; 0.004
0.60-0.75; 0.84; 0.314; 0.306; 0.212; 0.008
0.75-0.90; 0.65; 0.579; 0.688; 0.569; 0.039
0.90-1.25; 1.33; 0.945; 0.586; 0.399; 0.021
1.25-2.50; 1.97; 3.141; 1.434; 0.693; 0.021

Statistical covariance matrix of measured cross section ratio of carbon over scintillator in $p_{\mu,T}$
---------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); 0.00-0.15; 0.15-0.30; 0.30-0.45; 0.45-0.60; 0.60-0.75; 0.75-0.90; 0.90-1.25; 1.25-2.50
0.00-0.15; 0.1200; 0.0004; -0.0045; -0.0005; -0.0000; 0.0007; -0.0004; -0.0002
0.15-0.30; 0.0004; 0.0328; 0.0022; -0.0032; -0.0007; -0.0007; -0.0003; -0.0006
0.30-0.45; -0.0045; 0.0022; 0.0396; 0.0048; -0.0051; -0.0032; -0.0017; -0.0073
0.45-0.60; -0.0005; -0.0032; 0.0048; 0.0437; 0.0083; -0.0064; -0.0115; 0.0076
0.60-0.75; -0.0000; -0.0007; -0.0051; 0.0083; 0.0667; 0.0340; -0.0028; -0.0370
0.75-0.90; 0.0007; -0.0007; -0.0032; -0.0064; 0.0340; 0.1992; 0.1252; -0.0123
0.90-1.25; -0.0004; -0.0003; -0.0017; -0.0115; -0.0028; 0.1252; 0.6101; -0.0227
1.25-2.50; -0.0002; -0.0006; -0.0073; 0.0076; -0.0370; -0.0123; -0.0227; 7.9959

Systematic covariance matrix of measured cross section ratio of carbon over scintillator in $p_{\mu,T}$
---------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); 0.00-0.15; 0.15-0.30; 0.30-0.45; 0.45-0.60; 0.60-0.75; 0.75-0.90; 0.90-1.25; 1.25-2.50
0.00-0.15; 0.006; 0.003; 0.002; 0.002; 0.004; 0.003; 0.002; 0.020
0.15-0.30; 0.003; 0.004; 0.004; 0.005; 0.008; 0.011; 0.014; 0.041
0.30-0.45; 0.002; 0.004; 0.010; 0.013; 0.014; 0.025; 0.031; 0.097
0.45-0.60; 0.002; 0.005; 0.013; 0.021; 0.022; 0.034; 0.043; 0.131
0.60-0.75; 0.004; 0.008; 0.014; 0.022; 0.032; 0.047; 0.048; 0.164
0.75-0.90; 0.003; 0.011; 0.025; 0.034; 0.047; 0.136; 0.162; 0.355
0.90-1.25; 0.002; 0.014; 0.031; 0.043; 0.048; 0.162; 0.283; 0.461
1.25-2.50; 0.020; 0.041; 0.097; 0.131; 0.164; 0.355; 0.461; 1.868

Measured cross section ratio of carbon over scintillator in $Q^2$, and the absolute and fractional cross section ratio uncertainties
-----------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.000-0.025; 1.08; 0.344; 0.311; 0.068; 0.003
0.025-0.050; 0.86; 0.256; 0.290; 0.062; 0.003
0.050-0.100; 0.76; 0.214; 0.259; 0.111; 0.003
0.100-0.200; 1.12; 0.250; 0.199; 0.099; 0.003
0.200-0.300; 0.77; 0.238; 0.272; 0.146; 0.004
0.300-0.400; 0.87; 0.296; 0.282; 0.191; 0.003
0.400-0.500; 0.75; 0.321; 0.354; 0.239; 0.005
0.500-0.700; 0.66; 0.380; 0.467; 0.336; 0.018
0.700-1.000; 1.09; 0.704; 0.518; 0.387; 0.029
1.000-1.300; 1.47; 0.903; 0.548; 0.274; 0.022
1.300-2.000; 1.13; 1.733; 1.264; 0.878; 0.022
2.000-3.000; 2.46; 4.688; 1.695; 0.871; 0.033

Statistical covariance matrix of measured cross section ratio of carbon over scintillator in $Q^2$
----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$); 0.000-0.025; 0.025-0.050; 0.050-0.100; 0.100-0.200; 0.200-0.300; 0.300-0.400; 0.400-0.500; 0.500-0.700; 0.700-1.000; 1.000-1.300; 1.300-2.000; 2.000-3.000
0.000-0.025; 0.1131; 0.0081; -0.0065; -0.0025; -0.0000; -0.0000; -0.0001; -0.0001; 0.0005; -0.0001; -0.0004; -0.0002
0.025-0.050; 0.0081; 0.0629; 0.0155; -0.0052; -0.0020; -0.0004; -0.0002; -0.0003; -0.0007; -0.0003; -0.0006; 0.0002
0.050-0.100; -0.0065; 0.0155; 0.0388; 0.0083; -0.0038; -0.0018; -0.0007; -0.0002; 0.0001; -0.0004; -0.0015; -0.0010
0.100-0.200; -0.0025; -0.0052; 0.0083; 0.0501; 0.0080; -0.0051; -0.0045; -0.0009; -0.0012; -0.0020; -0.0013; -0.0044
0.200-0.300; -0.0000; -0.0020; -0.0038; 0.0080; 0.0440; 0.0203; -0.0013; -0.0054; -0.0038; -0.0039; -0.0076; -0.0037
0.300-0.400; -0.0000; -0.0004; -0.0018; -0.0051; 0.0203; 0.0601; 0.0381; 0.0002; -0.0128; -0.0109; 0.0098; -0.0019
0.400-0.500; -0.0001; -0.0002; -0.0007; -0.0045; -0.0013; 0.0381; 0.0709; 0.0375; -0.0018; -0.0130; -0.0081; -0.0134
0.500-0.700; -0.0001; -0.0003; -0.0002; -0.0009; -0.0054; 0.0002; 0.0375; 0.0953; 0.0637; -0.0046; -0.0017; -0.0267
0.700-1.000; 0.0005; -0.0007; 0.0001; -0.0012; -0.0038; -0.0128; -0.0018; 0.0637; 0.3184; 0.2083; 0.0089; -0.0939
1.000-1.300; -0.0001; -0.0003; -0.0004; -0.0020; -0.0039; -0.0109; -0.0130; -0.0046; 0.2083; 0.6520; 0.2704; -0.1106
1.300-2.000; -0.0004; -0.0006; -0.0015; -0.0013; -0.0076; 0.0098; -0.0081; -0.0017; 0.0089; 0.2704; 2.0261; 1.2873
2.000-3.000; -0.0002; 0.0002; -0.0010; -0.0044; -0.0037; -0.0019; -0.0134; -0.0267; -0.0939; -0.1106; 1.2873; 17.3908

Systematic covariance matrix of measured cross section ratio of carbon over scintillator in $Q^2$
----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$); 0.000-0.025; 0.025-0.050; 0.050-0.100; 0.100-0.200; 0.200-0.300; 0.300-0.400; 0.400-0.500; 0.500-0.700; 0.700-1.000; 1.000-1.300; 1.300-2.000; 2.000-3.000
0.000-0.025; 0.005; 0.001; 0.003; 0.002; 0.002; 0.002; 0.004; 0.002; -0.001; 0.003; -0.000; 0.023
0.025-0.050; 0.001; 0.003; 0.002; 0.003; 0.001; 0.001; 0.003; 0.005; 0.005; 0.007; 0.006; 0.034
0.050-0.100; 0.003; 0.002; 0.007; 0.007; 0.007; 0.009; 0.011; 0.013; 0.017; 0.019; 0.030; 0.070
0.100-0.200; 0.002; 0.003; 0.007; 0.012; 0.011; 0.013; 0.015; 0.020; 0.024; 0.028; 0.054; 0.124
0.200-0.300; 0.002; 0.001; 0.007; 0.011; 0.013; 0.016; 0.017; 0.019; 0.025; 0.029; 0.057; 0.105
0.300-0.400; 0.002; 0.001; 0.009; 0.013; 0.016; 0.028; 0.026; 0.027; 0.034; 0.035; 0.087; 0.137
0.400-0.500; 0.004; 0.003; 0.011; 0.015; 0.017; 0.026; 0.032; 0.031; 0.035; 0.036; 0.083; 0.144
0.500-0.700; 0.002; 0.005; 0.013; 0.020; 0.019; 0.027; 0.031; 0.049; 0.072; 0.066; 0.129; 0.244
0.700-1.000; -0.001; 0.005; 0.017; 0.024; 0.025; 0.034; 0.035; 0.072; 0.178; 0.145; 0.257; 0.462
1.000-1.300; 0.003; 0.007; 0.019; 0.028; 0.029; 0.035; 0.036; 0.066; 0.145; 0.163; 0.271; 0.506
1.300-2.000; -0.000; 0.006; 0.030; 0.054; 0.057; 0.087; 0.083; 0.129; 0.257; 0.271; 0.979; 0.596
2.000-3.000; 0.023; 0.034; 0.070; 0.124; 0.105; 0.137; 0.144; 0.244; 0.462; 0.506; 0.596; 4.588

Measured cross section ratio of carbon over scintillator in $W_{exp}$, and the absolute and fractional cross section ratio uncertainties
------------------------------------------------------------------------------------------------------
Bin edges (GeV/c${}^2$);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.9-1.1; 1.66; 1.128; 0.636; 0.237; 0.019
1.1-1.2; 1.05; 0.202; 0.177; 0.075; 0.002
1.2-1.3; 0.84; 0.220; 0.201; 0.167; 0.006
1.3-1.4; 0.58; 0.454; 0.531; 0.571; 0.009

Statistical covariance matrix of measured cross section ratio of carbon over scintillator in $W_{exp}$
-----------------------------------------------------------
Bin edges (GeV/c${}^2$); 0.9-1.1; 1.1-1.2; 1.2-1.3; 1.3-1.4
0.9-1.1; 1.1178; -0.0021; -0.0769; -0.0717
1.1-1.2; -0.0021; 0.0348; 0.0017; -0.0224
1.2-1.3; -0.0769; 0.0017; 0.0286; 0.0188
1.3-1.4; -0.0717; -0.0224; 0.0188; 0.0955

Systematic covariance matrix of measured cross section ratio of carbon over scintillator in $W_{exp}$
-----------------------------------------------------------
Bin edges (GeV/c${}^2$); 0.9-1.1; 1.1-1.2; 1.2-1.3; 1.3-1.4
0.9-1.1; 0.155; 0.004; 0.005; 0.002
1.1-1.2; 0.004; 0.006; 0.002; 0.004
1.2-1.3; 0.005; 0.002; 0.020; 0.044
1.3-1.4; 0.002; 0.004; 0.044; 0.110

Measured cross section ratio of carbon over scintillator in $T_{\pi}$, and the absolute and fractional cross section ratio uncertainties
----------------------------------------------------------------------------------------------
Bin edges (GeV);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.035-0.100; 0.87; 0.190; 0.177; 0.128; 0.002
0.100-0.150; 0.95; 0.167; 0.133; 0.115; 0.003
0.150-0.200; 0.85; 0.255; 0.227; 0.194; 0.008
0.200-0.350; 0.80; 0.450; 0.427; 0.364; 0.021

Statistical covariance matrix of measured cross section ratio of carbon over scintillator in $T_{\pi}$
-------------------------------------------------------------------
Bin edges (GeV); 0.035-0.100; 0.100-0.150; 0.150-0.200; 0.200-0.350
0.035-0.100; 0.0236; 0.0034; -0.0041; -0.0001
0.100-0.150; 0.0034; 0.0160; 0.0090; 0.0073
0.150-0.200; -0.0041; 0.0090; 0.0375; 0.0362
0.200-0.350; -0.0001; 0.0073; 0.0362; 0.1174

Systematic covariance matrix of measured cross section ratio of carbon over scintillator in $T_{\pi}$
-------------------------------------------------------------------
Bin edges (GeV); 0.035-0.100; 0.100-0.150; 0.150-0.200; 0.200-0.350
0.035-0.100; 0.012; 0.011; 0.015; 0.024
0.100-0.150; 0.011; 0.012; 0.017; 0.023
0.150-0.200; 0.015; 0.017; 0.027; 0.039
0.200-0.350; 0.024; 0.023; 0.039; 0.085

Measured cross section ratio of carbon over scintillator in $\theta_{\pi}$, and the absolute and fractional cross section ratio uncertainties
-------------------------------------------------------------------------------------------------
Bin edges (degree);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0-10; 1.06; 1.715; 1.486; 0.652; 0.013
10-20; 0.87; 0.604; 0.629; 0.302; 0.007
20-30; 0.85; 0.348; 0.341; 0.229; 0.004
30-40; 0.84; 0.282; 0.280; 0.183; 0.009
40-50; 1.10; 0.297; 0.231; 0.142; 0.007
50-60; 0.82; 0.245; 0.258; 0.153; 0.007
60-120; 0.90; 0.211; 0.209; 0.106; 0.003
120-135; 1.01; 0.315; 0.293; 0.108; 0.003
135-150; 1.27; 0.426; 0.312; 0.119; 0.009
150-165; 1.63; 1.047; 0.559; 0.316; 0.007
165-180; 1.69; 1.465; 0.777; 0.389; 0.017

Statistical covariance matrix of measured cross section ratio of carbon over scintillator in $\theta_{\pi}$
-------------------------------------------------------------------------------------------------------
Bin edges (degree); 0-10; 10-20; 20-30; 30-40; 40-50; 50-60; 60-120; 120-135; 135-150; 150-165; 165-180
0-10; 2.4667; 0.3428; 0.0833; -0.0202; 0.0355; -0.0057; -0.0090; -0.0090; -0.0207; -0.0504; 0.0468
10-20; 0.3428; 0.2965; 0.0649; -0.0038; -0.0037; -0.0053; -0.0022; 0.0001; -0.0020; 0.0089; 0.3371
20-30; 0.0833; 0.0649; 0.0837; 0.0156; -0.0059; -0.0034; -0.0025; -0.0050; -0.0053; 0.0082; 0.0700
30-40; -0.0202; -0.0038; 0.0156; 0.0558; 0.0193; -0.0013; -0.0023; -0.0017; 0.0011; -0.0037; -0.0167
40-50; 0.0355; -0.0037; -0.0059; 0.0193; 0.0640; 0.0146; -0.0012; -0.0035; -0.0046; -0.0178; -0.0252
50-60; -0.0057; -0.0053; -0.0034; -0.0013; 0.0146; 0.0445; 0.0099; -0.0020; -0.0030; -0.0084; -0.0121
60-120; -0.0090; -0.0022; -0.0025; -0.0023; -0.0012; 0.0099; 0.0354; 0.0075; -0.0009; -0.0033; -0.0018
120-135; -0.0090; 0.0001; -0.0050; -0.0017; -0.0035; -0.0020; 0.0075; 0.0872; 0.0207; 0.0024; 0.0100
135-150; -0.0207; -0.0020; -0.0053; 0.0011; -0.0046; -0.0030; -0.0009; 0.0207; 0.1586; 0.2220; 0.0990
150-165; -0.0504; 0.0089; 0.0082; -0.0037; -0.0178; -0.0084; -0.0033; 0.0024; 0.2220; 0.8311; 0.0499
165-180; 0.0468; 0.3371; 0.0700; -0.0167; -0.0252; -0.0121; -0.0018; 0.0100; 0.0990; 0.0499; 1.7155

Systematic covariance matrix of measured cross section ratio of carbon over scintillator in $\theta_{\pi}$
-------------------------------------------------------------------------------------------------------
Bin edges (degree); 0-10; 10-20; 20-30; 30-40; 40-50; 50-60; 60-120; 120-135; 135-150; 150-165; 165-180
0-10; 0.475; 0.048; 0.047; 0.036; 0.027; 0.023; 0.023; 0.021; 0.036; 0.129; 0.004
10-20; 0.048; 0.068; 0.045; 0.032; 0.036; 0.028; 0.018; 0.022; 0.027; 0.043; 0.102
20-30; 0.047; 0.045; 0.038; 0.027; 0.025; 0.019; 0.013; 0.015; 0.021; 0.030; 0.057
30-40; 0.036; 0.032; 0.027; 0.024; 0.018; 0.014; 0.010; 0.011; 0.017; 0.030; 0.045
40-50; 0.027; 0.036; 0.025; 0.018; 0.024; 0.019; 0.011; 0.014; 0.017; 0.018; 0.051
50-60; 0.023; 0.028; 0.019; 0.014; 0.019; 0.016; 0.009; 0.012; 0.014; 0.019; 0.042
60-120; 0.023; 0.018; 0.013; 0.010; 0.011; 0.009; 0.009; 0.009; 0.008; 0.017; 0.043
120-135; 0.021; 0.022; 0.015; 0.011; 0.014; 0.012; 0.009; 0.012; 0.011; 0.023; 0.047
135-150; 0.036; 0.027; 0.021; 0.017; 0.017; 0.014; 0.008; 0.011; 0.023; 0.014; 0.028
150-165; 0.129; 0.043; 0.030; 0.030; 0.018; 0.019; 0.017; 0.023; 0.014; 0.265; 0.099
165-180; 0.004; 0.102; 0.057; 0.045; 0.051; 0.042; 0.043; 0.047; 0.028; 0.099; 0.430

Measured cross section ratio of water over scintillator in $p_{\mu}$, and the absolute and fractional cross section ratio uncertainties
------------------------------------------------------------------------------------------------
Bin edges (GeV/c);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
1.5-3.0; 0.89; 0.393; 0.412; 0.163; 0.005
3.0-4.0; 0.55; 0.255; 0.387; 0.264; 0.023
4.0-5.0; 0.94; 0.235; 0.211; 0.132; 0.008
5.0-6.0; 0.92; 0.209; 0.188; 0.127; 0.005
6.0-7.0; 0.87; 0.207; 0.208; 0.116; 0.006
7.0-8.5; 0.91; 0.255; 0.234; 0.153; 0.009
8.5-10.0; 0.85; 0.307; 0.320; 0.167; 0.006
10.0-20.0; 0.65; 0.309; 0.441; 0.172; 0.016

Statistical covariance matrix of measured cross section ratio of water over scintillator in $p_{\mu}$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 0.1333; 0.0098; 0.0011; 0.0005; 0.0005; 0.0005; 0.0012; 0.0000
3.0-4.0; 0.0098; 0.0444; 0.0126; 0.0032; 0.0005; 0.0006; 0.0002; 0.0004
4.0-5.0; 0.0011; 0.0126; 0.0397; 0.0138; 0.0037; 0.0016; 0.0012; 0.0006
5.0-6.0; 0.0005; 0.0032; 0.0138; 0.0299; 0.0154; 0.0052; 0.0020; 0.0016
6.0-7.0; 0.0005; 0.0005; 0.0037; 0.0154; 0.0326; 0.0181; 0.0040; 0.0004
7.0-8.5; 0.0005; 0.0006; 0.0016; 0.0052; 0.0181; 0.0454; 0.0225; 0.0062
8.5-10.0; 0.0012; 0.0002; 0.0012; 0.0020; 0.0040; 0.0225; 0.0739; 0.0410
10.0-20.0; 0.0000; 0.0004; 0.0006; 0.0016; 0.0004; 0.0062; 0.0410; 0.0830

Systematic covariance matrix of measured cross section ratio of water over scintillator in $p_{\mu}$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 0.021; 0.009; 0.009; 0.007; 0.010; 0.015; 0.014; 0.005
3.0-4.0; 0.009; 0.021; 0.013; 0.013; 0.009; 0.010; 0.009; 0.006
4.0-5.0; 0.009; 0.013; 0.016; 0.012; 0.010; 0.011; 0.009; 0.007
5.0-6.0; 0.007; 0.013; 0.012; 0.014; 0.009; 0.008; 0.008; 0.007
6.0-7.0; 0.010; 0.009; 0.010; 0.009; 0.010; 0.011; 0.010; 0.007
7.0-8.5; 0.015; 0.010; 0.011; 0.008; 0.011; 0.020; 0.016; 0.008
8.5-10.0; 0.014; 0.009; 0.009; 0.008; 0.010; 0.016; 0.020; 0.006
10.0-20.0; 0.005; 0.006; 0.007; 0.007; 0.007; 0.008; 0.006; 0.013

Measured cross section ratio of water over scintillator in $\theta_{\mu}$, and the absolute and fractional cross section ratio uncertainties
-------------------------------------------------------------------------------------------------
Bin edges (degree);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0-2; 0.69; 0.193; 0.261; 0.108; 0.009
2-3; 0.96; 0.274; 0.272; 0.086; 0.007
3-4; 0.90; 0.263; 0.269; 0.116; 0.005
4-5; 0.74; 0.304; 0.383; 0.150; 0.004
5-6; 0.52; 0.309; 0.537; 0.258; 0.014
6-8; 1.03; 0.441; 0.367; 0.221; 0.008
8-10; 1.78; 0.686; 0.343; 0.178; 0.007
10-13; 0.13; 0.512; 3.400; 1.891; 0.150

Statistical covariance matrix of measured cross section ratio of water over scintillator in $\theta_{\mu}$
-------------------------------------------------------------
Bin edges (degree); 0-2; 2-3; 3-4; 4-5; 5-6; 6-8; 8-10; 10-13
0-2; 0.0319; 0.0026; -0.0040; -0.0007; -0.0000; -0.0002; -0.0000; 0.0000
2-3; 0.0026; 0.0681; 0.0080; -0.0081; -0.0013; -0.0003; -0.0003; 0.0000
3-4; -0.0040; 0.0080; 0.0582; 0.0122; -0.0055; -0.0018; 0.0001; 0.0000
4-5; -0.0007; -0.0081; 0.0122; 0.0803; 0.0161; -0.0072; -0.0009; 0.0000
5-6; -0.0000; -0.0013; -0.0055; 0.0161; 0.0776; 0.0100; -0.0079; -0.0001
6-8; -0.0002; -0.0003; -0.0018; -0.0072; 0.0100; 0.1428; -0.0106; -0.0028
8-10; -0.0000; -0.0003; 0.0001; -0.0009; -0.0079; -0.0106; 0.3704; 0.0322
10-13; 0.0000; 0.0000; 0.0000; 0.0000; -0.0001; -0.0028; 0.0322; 0.2003

Systematic covariance matrix of measured cross section ratio of water over scintillator in $\theta_{\mu}$
-------------------------------------------------------------
Bin edges (degree); 0-2; 2-3; 3-4; 4-5; 5-6; 6-8; 8-10; 10-13
0-2; 0.005; 0.004; 0.004; 0.001; 0.000; 0.000; 0.001; -0.002
2-3; 0.004; 0.007; 0.006; 0.005; 0.006; 0.009; 0.005; 0.008
3-4; 0.004; 0.006; 0.011; 0.007; 0.006; 0.015; 0.018; 0.010
4-5; 0.001; 0.005; 0.007; 0.012; 0.012; 0.016; 0.015; 0.018
5-6; 0.000; 0.006; 0.006; 0.012; 0.018; 0.015; 0.017; 0.024
6-8; 0.000; 0.009; 0.015; 0.016; 0.015; 0.052; 0.039; 0.035
8-10; 0.001; 0.005; 0.018; 0.015; 0.017; 0.039; 0.100; 0.037
10-13; -0.002; 0.008; 0.010; 0.018; 0.024; 0.035; 0.037; 0.062

Measured cross section ratio of water over scintillator in $p_{\mu,||}$, and the absolute and fractional cross section ratio uncertainties
------------------------------------------------------------------------------------------------
Bin edges (GeV/c);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
1.5-3.0; 0.99; 0.431; 0.390; 0.193; 0.005
3.0-4.0; 0.60; 0.260; 0.358; 0.241; 0.020
4.0-5.0; 0.96; 0.240; 0.212; 0.133; 0.008
5.0-6.0; 0.88; 0.204; 0.193; 0.128; 0.005
6.0-7.0; 0.86; 0.208; 0.211; 0.116; 0.007
7.0-8.5; 0.87; 0.251; 0.240; 0.162; 0.010
8.5-10.0; 0.83; 0.303; 0.321; 0.171; 0.006
10.0-20.0; 0.66; 0.312; 0.439; 0.171; 0.016

Statistical covariance matrix of measured cross section ratio of water over scintillator in $p_{\mu,||}$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 0.1490; 0.0105; 0.0011; 0.0005; 0.0006; 0.0004; 0.0013; 0.0000
3.0-4.0; 0.0105; 0.0463; 0.0129; 0.0029; 0.0004; 0.0006; 0.0002; 0.0004
4.0-5.0; 0.0011; 0.0129; 0.0413; 0.0136; 0.0036; 0.0016; 0.0012; 0.0006
5.0-6.0; 0.0005; 0.0029; 0.0136; 0.0291; 0.0148; 0.0050; 0.0020; 0.0016
6.0-7.0; 0.0006; 0.0004; 0.0036; 0.0148; 0.0332; 0.0178; 0.0040; 0.0004
7.0-8.5; 0.0004; 0.0006; 0.0016; 0.0050; 0.0178; 0.0434; 0.0225; 0.0061
8.5-10.0; 0.0013; 0.0002; 0.0012; 0.0020; 0.0040; 0.0225; 0.0715; 0.0414
10.0-20.0; 0.0000; 0.0004; 0.0006; 0.0016; 0.0004; 0.0061; 0.0414; 0.0843

Systematic covariance matrix of measured cross section ratio of water over scintillator in $p_{\mu,||}$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 0.037; 0.006; 0.010; 0.007; 0.010; 0.018; 0.016; 0.006
3.0-4.0; 0.006; 0.021; 0.013; 0.013; 0.009; 0.010; 0.009; 0.006
4.0-5.0; 0.010; 0.013; 0.016; 0.012; 0.010; 0.010; 0.009; 0.007
5.0-6.0; 0.007; 0.013; 0.012; 0.013; 0.009; 0.008; 0.008; 0.007
6.0-7.0; 0.010; 0.009; 0.010; 0.009; 0.010; 0.011; 0.009; 0.007
7.0-8.5; 0.018; 0.010; 0.010; 0.008; 0.011; 0.020; 0.016; 0.008
8.5-10.0; 0.016; 0.009; 0.009; 0.008; 0.009; 0.016; 0.020; 0.006
10.0-20.0; 0.006; 0.006; 0.007; 0.007; 0.007; 0.008; 0.006; 0.013

Measured cross section ratio of water over scintillator in $p_{\mu,T}$, and the absolute and fractional cross section ratio uncertainties
------------------------------------------------------------------------------------------------
Bin edges (GeV/c);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.00-0.15; 0.66; 0.239; 0.352; 0.096; 0.011
0.15-0.30; 0.71; 0.196; 0.253; 0.110; 0.005
0.30-0.45; 1.08; 0.256; 0.213; 0.103; 0.005
0.45-0.60; 0.88; 0.294; 0.289; 0.172; 0.004
0.60-0.75; 0.28; 0.276; 0.740; 0.641; 0.016
0.75-0.90; 1.40; 0.670; 0.421; 0.228; 0.010
0.90-1.25; 1.88; 1.082; 0.545; 0.187; 0.014
1.25-2.50; 2.94; 4.698; 0.959; 1.279; 0.055

Statistical covariance matrix of measured cross section ratio of water over scintillator in $p_{\mu,T}$
---------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); 0.00-0.15; 0.15-0.30; 0.30-0.45; 0.45-0.60; 0.60-0.75; 0.75-0.90; 0.90-1.25; 1.25-2.50
0.00-0.15; 0.0533; 0.0002; -0.0033; -0.0005; -0.0001; -0.0001; -0.0000; 0.0001
0.15-0.30; 0.0002; 0.0321; 0.0019; -0.0039; -0.0011; -0.0006; -0.0026; -0.0007
0.30-0.45; -0.0033; 0.0019; 0.0531; 0.0075; -0.0023; -0.0068; -0.0021; -0.0149
0.45-0.60; -0.0005; -0.0039; 0.0075; 0.0640; 0.0179; -0.0075; -0.0038; 0.0104
0.60-0.75; -0.0001; -0.0011; -0.0023; 0.0179; 0.0436; 0.0540; 0.0031; -0.0223
0.75-0.90; -0.0001; -0.0006; -0.0068; -0.0075; 0.0540; 0.3466; 0.0398; -0.0432
0.90-1.25; -0.0000; -0.0026; -0.0021; -0.0038; 0.0031; 0.0398; 1.0485; 0.0088
1.25-2.50; 0.0001; -0.0007; -0.0149; 0.0104; -0.0223; -0.0432; 0.0088; 7.9464

Systematic covariance matrix of measured cross section ratio of water over scintillator in $p_{\mu,T}$
---------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); 0.00-0.15; 0.15-0.30; 0.30-0.45; 0.45-0.60; 0.60-0.75; 0.75-0.90; 0.90-1.25; 1.25-2.50
0.00-0.15; 0.004; 0.004; 0.001; 0.000; -0.001; -0.001; 0.000; -0.015
0.15-0.30; 0.004; 0.006; 0.004; 0.004; 0.004; 0.008; 0.008; 0.006
0.30-0.45; 0.001; 0.004; 0.012; 0.011; 0.009; 0.019; 0.021; 0.059
0.45-0.60; 0.000; 0.004; 0.011; 0.023; 0.020; 0.029; 0.008; 0.206
0.60-0.75; -0.001; 0.004; 0.009; 0.020; 0.033; 0.043; 0.014; 0.205
0.75-0.90; -0.001; 0.008; 0.019; 0.029; 0.043; 0.102; 0.050; 0.192
0.90-1.25; 0.000; 0.008; 0.021; 0.008; 0.014; 0.050; 0.123; -0.226
1.25-2.50; -0.015; 0.006; 0.059; 0.206; 0.205; 0.192; -0.226; 14.125

Measured cross section ratio of water over scintillator in $Q^2$, and the absolute and fractional cross section ratio uncertainties
-----------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.000-0.025; 0.65; 0.232; 0.348; 0.091; 0.010
0.025-0.050; 0.61; 0.225; 0.331; 0.163; 0.005
0.050-0.100; 0.79; 0.225; 0.269; 0.093; 0.008
0.100-0.200; 1.12; 0.285; 0.225; 0.117; 0.005
0.200-0.300; 1.03; 0.295; 0.254; 0.133; 0.003
0.300-1.300; 0.60; 0.291; 0.376; 0.309; 0.007
1.300-2.000; 6.21; 4.215; 0.628; 0.257; 0.028
2.000-3.000; 2.11; 3.800; 0.967; 1.520; 0.077

Statistical covariance matrix of measured cross section ratio of water over scintillator in $Q^2$
------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$); 0.000-0.025; 0.025-0.050; 0.050-0.100; 0.100-0.200; 0.200-0.300; 0.300-1.300; 1.300-2.000; 2.000-3.000
0.000-0.025; 0.0505; 0.0079; -0.0051; -0.0020; -0.0002; -0.0001; -0.0000; -0.0000
0.025-0.050; 0.0079; 0.0409; 0.0165; -0.0050; -0.0029; -0.0002; -0.0012; -0.0000
0.050-0.100; -0.0051; 0.0165; 0.0452; 0.0068; -0.0055; -0.0014; -0.0070; -0.0007
0.100-0.200; -0.0020; -0.0050; 0.0068; 0.0641; 0.0219; -0.0057; -0.0184; -0.0060
0.200-0.300; -0.0002; -0.0029; -0.0055; 0.0219; 0.0683; 0.0069; -0.0417; 0.0018
0.300-1.300; -0.0001; -0.0002; -0.0014; -0.0057; 0.0069; 0.0505; 0.0168; -0.0113
1.300-2.000; -0.0000; -0.0012; -0.0070; -0.0184; -0.0417; 0.0168; 15.2090; 0.0360
2.000-3.000; -0.0000; -0.0000; -0.0007; -0.0060; 0.0018; -0.0113; 0.0360; 4.1625

Systematic covariance matrix of measured cross section ratio of water over scintillator in $Q^2$
------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$); 0.000-0.025; 0.025-0.050; 0.050-0.100; 0.100-0.200; 0.200-0.300; 0.300-1.300; 1.300-2.000; 2.000-3.000
0.000-0.025; 0.003; 0.005; 0.003; 0.002; 0.001; -0.001; 0.009; -0.009
0.025-0.050; 0.005; 0.010; 0.005; 0.007; 0.004; 0.003; 0.017; -0.002
0.050-0.100; 0.003; 0.005; 0.005; 0.004; 0.004; 0.007; 0.016; 0.014
0.100-0.200; 0.002; 0.007; 0.004; 0.017; 0.012; 0.011; 0.031; 0.059
0.200-0.300; 0.001; 0.004; 0.004; 0.012; 0.019; 0.016; 0.019; 0.082
0.300-1.300; -0.001; 0.003; 0.007; 0.011; 0.016; 0.034; 0.075; 0.147
1.300-2.000; 0.009; 0.017; 0.016; 0.031; 0.019; 0.075; 2.555; 0.282
2.000-3.000; -0.009; -0.002; 0.014; 0.059; 0.082; 0.147; 0.282; 10.275

Measured cross section ratio of water over scintillator in $W_{exp}$, and the absolute and fractional cross section ratio uncertainties
------------------------------------------------------------------------------------------------------
Bin edges (GeV/c${}^2$);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.9-1.1; 2.88; 2.560; 0.852; 0.250; 0.023
1.1-1.2; 1.54; 0.367; 0.208; 0.115; 0.007
1.2-1.3; 0.51; 0.239; 0.369; 0.296; 0.008
1.3-1.4; 0.20; 0.184; 0.666; 0.613; 0.015

Statistical covariance matrix of measured cross section ratio of water over scintillator in $W_{exp}$
-----------------------------------------------------------
Bin edges (GeV/c${}^2$); 0.9-1.1; 1.1-1.2; 1.2-1.3; 1.3-1.4
0.9-1.1; 6.0348; -0.2345; -0.0974; -0.0478
1.1-1.2; -0.2345; 0.1030; -0.0183; -0.0113
1.2-1.3; -0.0974; -0.0183; 0.0347; 0.0201
1.3-1.4; -0.0478; -0.0113; 0.0201; 0.0183

Systematic covariance matrix of measured cross section ratio of water over scintillator in $W_{exp}$
-----------------------------------------------------------
Bin edges (GeV/c${}^2$); 0.9-1.1; 1.1-1.2; 1.2-1.3; 1.3-1.4
0.9-1.1; 0.521; 0.012; 0.008; 0.002
1.1-1.2; 0.012; 0.032; 0.000; -0.001
1.2-1.3; 0.008; 0.000; 0.022; 0.018
1.3-1.4; 0.002; -0.001; 0.018; 0.015

Measured cross section ratio of water over scintillator in $T_{\pi}$, and the absolute and fractional cross section ratio uncertainties
----------------------------------------------------------------------------------------------
Bin edges (GeV);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.035-0.100; 1.14; 0.282; 0.227; 0.096; 0.007
0.100-0.150; 0.84; 0.189; 0.195; 0.113; 0.002
0.150-0.200; 0.91; 0.278; 0.265; 0.154; 0.003
0.200-0.350; 0.85; 0.365; 0.350; 0.250; 0.010

Statistical covariance matrix of measured cross section ratio of water over scintillator in $T_{\pi}$
-------------------------------------------------------------------
Bin edges (GeV); 0.035-0.100; 0.100-0.150; 0.150-0.200; 0.200-0.350
0.035-0.100; 0.0676; 0.0068; -0.0075; -0.0044
0.100-0.150; 0.0068; 0.0268; 0.0048; -0.0031
0.150-0.200; -0.0075; 0.0048; 0.0576; 0.0103
0.200-0.350; -0.0044; -0.0031; 0.0103; 0.0880

Systematic covariance matrix of measured cross section ratio of water over scintillator in $T_{\pi}$
-------------------------------------------------------------------
Bin edges (GeV); 0.035-0.100; 0.100-0.150; 0.150-0.200; 0.200-0.350
0.035-0.100; 0.012; 0.007; 0.007; 0.011
0.100-0.150; 0.007; 0.009; 0.009; 0.014
0.150-0.200; 0.007; 0.009; 0.020; 0.023
0.200-0.350; 0.011; 0.014; 0.023; 0.045

Measured cross section ratio of water over scintillator in $\theta_{\pi}$, and the absolute and fractional cross section ratio uncertainties
-------------------------------------------------------------------------------------------------
Bin edges (degree);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0-10; 1.01; 0.940; 0.901; 0.251; 0.010
10-20; 0.59; 0.312; 0.482; 0.211; 0.013
20-30; 0.73; 0.255; 0.308; 0.170; 0.007
30-40; 0.68; 0.266; 0.325; 0.219; 0.005
40-50; 0.87; 0.254; 0.260; 0.131; 0.008
50-60; 1.34; 0.345; 0.243; 0.085; 0.006
60-120; 1.08; 0.318; 0.279; 0.090; 0.003
120-135; 1.11; 0.585; 0.503; 0.165; 0.007
135-150; 1.30; 0.582; 0.429; 0.132; 0.009
150-165; 0.94; 0.860; 0.853; 0.336; 0.008
165-180; 0.50; 0.752; 1.423; 0.487; 0.014

Statistical covariance matrix of measured cross section ratio of water over scintillator in $\theta_{\pi}$
-------------------------------------------------------------------------------------------------------
Bin edges (degree); 0-10; 10-20; 20-30; 30-40; 40-50; 50-60; 60-120; 120-135; 135-150; 150-165; 165-180
0-10; 0.8207; 0.0635; -0.0173; 0.0020; -0.0045; -0.0046; -0.0045; -0.0042; -0.0049; -0.0030; 0.0294
10-20; 0.0635; 0.0816; 0.0165; -0.0030; -0.0030; 0.0012; -0.0052; -0.0040; 0.0028; -0.0020; 0.1282
20-30; -0.0173; 0.0165; 0.0498; 0.0082; -0.0017; -0.0052; -0.0011; -0.0008; -0.0035; -0.0044; -0.0028
30-40; 0.0020; -0.0030; 0.0082; 0.0487; 0.0103; -0.0038; 0.0029; -0.0065; -0.0036; -0.0024; -0.0074
40-50; -0.0045; -0.0030; -0.0017; 0.0103; 0.0514; 0.0145; 0.0001; -0.0021; 0.0033; -0.0130; -0.0017
50-60; -0.0046; 0.0012; -0.0052; -0.0038; 0.0145; 0.1063; 0.0286; -0.0060; -0.0166; -0.0156; 0.0068
60-120; -0.0045; -0.0052; -0.0011; 0.0029; 0.0001; 0.0286; 0.0914; 0.0155; 0.0009; 0.0090; -0.0075
120-135; -0.0042; -0.0040; -0.0008; -0.0065; -0.0021; -0.0060; 0.0155; 0.3089; 0.0888; 0.0063; -0.0054
135-150; -0.0049; 0.0028; -0.0035; -0.0036; 0.0033; -0.0166; 0.0009; 0.0888; 0.3099; 0.2742; 0.0028
150-165; -0.0030; -0.0020; -0.0044; -0.0024; -0.0130; -0.0156; 0.0090; 0.0063; 0.2742; 0.6408; -0.0054
165-180; 0.0294; 0.1282; -0.0028; -0.0074; -0.0017; 0.0068; -0.0075; -0.0054; 0.0028; -0.0054; 0.5064

Systematic covariance matrix of measured cross section ratio of water over scintillator in $\theta_{\pi}$
-------------------------------------------------------------------------------------------------------
Bin edges (degree); 0-10; 10-20; 20-30; 30-40; 40-50; 50-60; 60-120; 120-135; 135-150; 150-165; 165-180
0-10; 0.064; 0.006; 0.011; 0.021; 0.013; 0.009; 0.006; 0.021; 0.005; -0.007; 0.017
10-20; 0.006; 0.016; 0.012; 0.008; 0.007; 0.004; 0.006; 0.009; 0.006; 0.012; 0.014
20-30; 0.011; 0.012; 0.015; 0.013; 0.010; 0.007; 0.006; 0.010; 0.008; 0.014; 0.010
30-40; 0.021; 0.008; 0.013; 0.022; 0.014; 0.009; 0.008; 0.007; 0.013; 0.009; 0.006
40-50; 0.013; 0.007; 0.010; 0.014; 0.013; 0.009; 0.008; 0.009; 0.012; 0.013; 0.005
50-60; 0.009; 0.004; 0.007; 0.009; 0.009; 0.013; 0.007; 0.010; 0.009; 0.014; -0.000
60-120; 0.006; 0.006; 0.006; 0.008; 0.008; 0.007; 0.009; 0.006; 0.009; 0.003; 0.000
120-135; 0.021; 0.009; 0.010; 0.007; 0.009; 0.010; 0.006; 0.033; 0.003; 0.016; 0.016
135-150; 0.005; 0.006; 0.008; 0.013; 0.012; 0.009; 0.009; 0.003; 0.029; 0.032; -0.013
150-165; -0.007; 0.012; 0.014; 0.009; 0.013; 0.014; 0.003; 0.016; 0.032; 0.100; -0.008
165-180; 0.017; 0.014; 0.010; 0.006; 0.005; -0.000; 0.000; 0.016; -0.013; -0.008; 0.059

Measured cross section ratio of iron over scintillator in $p_{\mu}$, and the absolute and fractional cross section ratio uncertainties
------------------------------------------------------------------------------------------------
Bin edges (GeV/c);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
1.5-3.0; 0.86; 0.163; 0.157; 0.105; 0.004
3.0-4.0; 0.78; 0.125; 0.110; 0.116; 0.007
4.0-5.0; 0.62; 0.102; 0.099; 0.132; 0.009
5.0-6.0; 0.62; 0.098; 0.090; 0.130; 0.006
6.0-7.0; 0.60; 0.100; 0.095; 0.136; 0.005
7.0-8.5; 0.59; 0.114; 0.120; 0.152; 0.015
8.5-10.0; 0.66; 0.139; 0.147; 0.150; 0.012
10.0-20.0; 0.94; 0.218; 0.174; 0.154; 0.005

Statistical covariance matrix of measured cross section ratio of iron over scintillator in $p_{\mu}$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 0.0184; 0.0023; 0.0003; 0.0002; 0.0001; 0.0000; 0.0002; 0.0002
3.0-4.0; 0.0023; 0.0074; 0.0013; 0.0003; 0.0001; 0.0001; 0.0001; 0.0002
4.0-5.0; 0.0003; 0.0013; 0.0038; 0.0013; 0.0004; 0.0001; 0.0001; 0.0001
5.0-6.0; 0.0002; 0.0003; 0.0013; 0.0031; 0.0014; 0.0004; 0.0002; 0.0002
6.0-7.0; 0.0001; 0.0001; 0.0004; 0.0014; 0.0033; 0.0018; 0.0007; 0.0004
7.0-8.5; 0.0000; 0.0001; 0.0001; 0.0004; 0.0018; 0.0050; 0.0035; 0.0014
8.5-10.0; 0.0002; 0.0001; 0.0001; 0.0002; 0.0007; 0.0035; 0.0095; 0.0060
10.0-20.0; 0.0002; 0.0002; 0.0001; 0.0002; 0.0004; 0.0014; 0.0060; 0.0266

Systematic covariance matrix of measured cross section ratio of iron over scintillator in $p_{\mu}$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 0.008; 0.006; 0.005; 0.005; 0.005; 0.004; 0.005; 0.008
3.0-4.0; 0.006; 0.008; 0.007; 0.007; 0.007; 0.007; 0.008; 0.011
4.0-5.0; 0.005; 0.007; 0.007; 0.006; 0.006; 0.006; 0.007; 0.009
5.0-6.0; 0.005; 0.007; 0.006; 0.007; 0.006; 0.007; 0.007; 0.010
6.0-7.0; 0.005; 0.007; 0.006; 0.006; 0.007; 0.007; 0.007; 0.010
7.0-8.5; 0.004; 0.007; 0.006; 0.007; 0.007; 0.008; 0.008; 0.011
8.5-10.0; 0.005; 0.008; 0.007; 0.007; 0.007; 0.008; 0.010; 0.012
10.0-20.0; 0.008; 0.011; 0.009; 0.010; 0.010; 0.011; 0.012; 0.021

Measured cross section ratio of iron over scintillator in $\theta_{\mu}$, and the absolute and fractional cross section ratio uncertainties
-------------------------------------------------------------------------------------------------
Bin edges (degree);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0-2; 0.62; 0.093; 0.130; 0.076; 0.002
2-3; 0.59; 0.090; 0.132; 0.078; 0.002
3-4; 0.62; 0.102; 0.133; 0.096; 0.001
4-5; 0.53; 0.113; 0.161; 0.138; 0.004
5-6; 0.48; 0.143; 0.207; 0.212; 0.003
6-8; 0.71; 0.159; 0.143; 0.173; 0.002
8-10; 0.94; 0.241; 0.182; 0.181; 0.003
10-13; 0.89; 0.321; 0.275; 0.234; 0.006

Statistical covariance matrix of measured cross section ratio of iron over scintillator in $\theta_{\mu}$
-------------------------------------------------------------
Bin edges (degree); 0-2; 2-3; 3-4; 4-5; 5-6; 6-8; 8-10; 10-13
0-2; 0.0065; 0.0001; -0.0005; -0.0001; 0.0000; 0.0000; -0.0000; -0.0001
2-3; 0.0001; 0.0060; 0.0008; -0.0006; -0.0002; -0.0000; -0.0000; -0.0000
3-4; -0.0005; 0.0008; 0.0069; 0.0010; -0.0007; -0.0001; -0.0000; -0.0001
4-5; -0.0001; -0.0006; 0.0010; 0.0074; 0.0016; -0.0005; -0.0001; 0.0000
5-6; 0.0000; -0.0002; -0.0007; 0.0016; 0.0100; 0.0006; -0.0007; -0.0001
6-8; 0.0000; -0.0000; -0.0001; -0.0005; 0.0006; 0.0104; -0.0002; -0.0009
8-10; -0.0000; -0.0000; -0.0000; -0.0001; -0.0007; -0.0002; 0.0291; -0.0009
10-13; -0.0001; -0.0000; -0.0001; 0.0000; -0.0001; -0.0009; -0.0009; 0.0599

Systematic covariance matrix of measured cross section ratio of iron over scintillator in $\theta_{\mu}$
-------------------------------------------------------------
Bin edges (degree); 0-2; 2-3; 3-4; 4-5; 5-6; 6-8; 8-10; 10-13
0-2; 0.002; 0.001; 0.001; 0.001; 0.002; 0.002; 0.003; 0.004
2-3; 0.001; 0.002; 0.002; 0.003; 0.004; 0.004; 0.006; 0.007
3-4; 0.001; 0.002; 0.004; 0.004; 0.005; 0.006; 0.009; 0.011
4-5; 0.001; 0.003; 0.004; 0.005; 0.007; 0.008; 0.011; 0.013
5-6; 0.002; 0.004; 0.005; 0.007; 0.010; 0.011; 0.016; 0.018
6-8; 0.002; 0.004; 0.006; 0.008; 0.011; 0.015; 0.019; 0.023
8-10; 0.003; 0.006; 0.009; 0.011; 0.016; 0.019; 0.029; 0.032
10-13; 0.004; 0.007; 0.011; 0.013; 0.018; 0.023; 0.032; 0.043

Measured cross section ratio of iron over scintillator in $p_{\mu,||}$, and the absolute and fractional cross section ratio uncertainties
------------------------------------------------------------------------------------------------
Bin edges (GeV/c);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
1.5-3.0; 0.82; 0.164; 0.164; 0.114; 0.005
3.0-4.0; 0.81; 0.126; 0.107; 0.113; 0.006
4.0-5.0; 0.61; 0.102; 0.100; 0.133; 0.009
5.0-6.0; 0.61; 0.098; 0.091; 0.132; 0.006
6.0-7.0; 0.61; 0.101; 0.095; 0.137; 0.005
7.0-8.5; 0.60; 0.115; 0.120; 0.152; 0.015
8.5-10.0; 0.65; 0.134; 0.150; 0.144; 0.013
10.0-20.0; 0.95; 0.219; 0.174; 0.150; 0.004

Statistical covariance matrix of measured cross section ratio of iron over scintillator in $p_{\mu,||}$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 0.0181; 0.0021; 0.0003; 0.0002; 0.0001; 0.0000; 0.0002; 0.0002
3.0-4.0; 0.0021; 0.0075; 0.0013; 0.0003; 0.0001; 0.0001; 0.0001; 0.0002
4.0-5.0; 0.0003; 0.0013; 0.0037; 0.0013; 0.0004; 0.0001; 0.0001; 0.0001
5.0-6.0; 0.0002; 0.0003; 0.0013; 0.0031; 0.0014; 0.0004; 0.0002; 0.0002
6.0-7.0; 0.0001; 0.0001; 0.0004; 0.0014; 0.0033; 0.0018; 0.0007; 0.0004
7.0-8.5; 0.0000; 0.0001; 0.0001; 0.0004; 0.0018; 0.0051; 0.0034; 0.0013
8.5-10.0; 0.0002; 0.0001; 0.0001; 0.0002; 0.0007; 0.0034; 0.0093; 0.0060
10.0-20.0; 0.0002; 0.0002; 0.0001; 0.0002; 0.0004; 0.0013; 0.0060; 0.0275

Systematic covariance matrix of measured cross section ratio of iron over scintillator in $p_{\mu,||}$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 0.009; 0.006; 0.006; 0.005; 0.005; 0.005; 0.006; 0.009
3.0-4.0; 0.006; 0.008; 0.007; 0.007; 0.007; 0.008; 0.008; 0.012
4.0-5.0; 0.006; 0.007; 0.007; 0.006; 0.006; 0.006; 0.006; 0.009
5.0-6.0; 0.005; 0.007; 0.006; 0.006; 0.006; 0.007; 0.007; 0.009
6.0-7.0; 0.005; 0.007; 0.006; 0.006; 0.007; 0.007; 0.007; 0.010
7.0-8.5; 0.005; 0.008; 0.006; 0.007; 0.007; 0.008; 0.008; 0.011
8.5-10.0; 0.006; 0.008; 0.006; 0.007; 0.007; 0.008; 0.009; 0.011
10.0-20.0; 0.009; 0.012; 0.009; 0.009; 0.010; 0.011; 0.011; 0.021

Measured cross section ratio of iron over scintillator in $p_{\mu,T}$, and the absolute and fractional cross section ratio uncertainties
------------------------------------------------------------------------------------------------
Bin edges (GeV/c);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.00-0.15; 0.58; 0.115; 0.179; 0.084; 0.003
0.15-0.30; 0.59; 0.078; 0.110; 0.074; 0.001
0.30-0.45; 0.59; 0.089; 0.111; 0.100; 0.001
0.45-0.60; 0.70; 0.121; 0.111; 0.132; 0.001
0.60-0.75; 0.62; 0.168; 0.161; 0.217; 0.003
0.75-0.90; 0.70; 0.263; 0.215; 0.306; 0.008
0.90-1.25; 1.01; 0.395; 0.293; 0.260; 0.008
1.25-2.50; 1.50; 1.483; 0.912; 0.390; 0.014

Statistical covariance matrix of measured cross section ratio of iron over scintillator in $p_{\mu,T}$
---------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); 0.00-0.15; 0.15-0.30; 0.30-0.45; 0.45-0.60; 0.60-0.75; 0.75-0.90; 0.90-1.25; 1.25-2.50
0.00-0.15; 0.0109; 0.0001; -0.0005; -0.0001; -0.0000; -0.0000; -0.0000; -0.0000
0.15-0.30; 0.0001; 0.0042; 0.0003; -0.0004; -0.0001; -0.0000; -0.0001; -0.0004
0.30-0.45; -0.0005; 0.0003; 0.0043; 0.0005; -0.0004; -0.0003; -0.0003; -0.0001
0.45-0.60; -0.0001; -0.0004; 0.0005; 0.0061; 0.0012; -0.0009; -0.0010; -0.0005
0.60-0.75; -0.0000; -0.0001; -0.0004; 0.0012; 0.0100; 0.0037; -0.0022; -0.0006
0.75-0.90; -0.0000; -0.0000; -0.0003; -0.0009; 0.0037; 0.0229; 0.0145; -0.0136
0.90-1.25; -0.0000; -0.0001; -0.0003; -0.0010; -0.0022; 0.0145; 0.0872; 0.0567
1.25-2.50; -0.0000; -0.0004; -0.0001; -0.0005; -0.0006; -0.0136; 0.0567; 1.8586

Systematic covariance matrix of measured cross section ratio of iron over scintillator in $p_{\mu,T}$
---------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); 0.00-0.15; 0.15-0.30; 0.30-0.45; 0.45-0.60; 0.60-0.75; 0.75-0.90; 0.90-1.25; 1.25-2.50
0.00-0.15; 0.002; 0.001; 0.000; 0.000; 0.001; -0.000; 0.002; 0.001
0.15-0.30; 0.001; 0.002; 0.002; 0.003; 0.004; 0.006; 0.008; 0.011
0.30-0.45; 0.000; 0.002; 0.004; 0.005; 0.007; 0.011; 0.013; 0.018
0.45-0.60; 0.000; 0.003; 0.005; 0.009; 0.011; 0.019; 0.021; 0.032
0.60-0.75; 0.001; 0.004; 0.007; 0.011; 0.018; 0.027; 0.032; 0.043
0.75-0.90; -0.000; 0.006; 0.011; 0.019; 0.027; 0.046; 0.051; 0.078
0.90-1.25; 0.002; 0.008; 0.013; 0.021; 0.032; 0.051; 0.069; 0.100
1.25-2.50; 0.001; 0.011; 0.018; 0.032; 0.043; 0.078; 0.100; 0.340

Measured cross section ratio of iron over scintillator in $Q^2$, and the absolute and fractional cross section ratio uncertainties
-----------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.000-0.025; 0.56; 0.108; 0.172; 0.084; 0.003
0.025-0.050; 0.54; 0.088; 0.147; 0.071; 0.003
0.050-0.100; 0.57; 0.086; 0.127; 0.082; 0.002
0.100-0.200; 0.62; 0.090; 0.109; 0.096; 0.001
0.200-0.300; 0.72; 0.115; 0.124; 0.099; 0.002
0.300-0.400; 0.67; 0.138; 0.141; 0.149; 0.002
0.400-0.500; 0.58; 0.159; 0.174; 0.211; 0.002
0.500-0.700; 0.62; 0.211; 0.203; 0.275; 0.005
0.700-1.000; 0.81; 0.298; 0.230; 0.286; 0.007
1.000-1.300; 1.05; 0.438; 0.339; 0.244; 0.006
1.300-2.000; 0.82; 0.721; 0.704; 0.524; 0.033
2.000-3.000; 0.80; 0.898; 1.010; 0.489; 0.021

Statistical covariance matrix of measured cross section ratio of iron over scintillator in $Q^2$
----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$); 0.000-0.025; 0.025-0.050; 0.050-0.100; 0.100-0.200; 0.200-0.300; 0.300-0.400; 0.400-0.500; 0.500-0.700; 0.700-1.000; 1.000-1.300; 1.300-2.000; 2.000-3.000
0.000-0.025; 0.0094; 0.0017; -0.0007; -0.0003; -0.0000; -0.0000; -0.0000; -0.0000; -0.0000; -0.0000; -0.0000; 0.0000
0.025-0.050; 0.0017; 0.0063; 0.0018; -0.0004; -0.0003; -0.0000; -0.0000; -0.0000; -0.0000; -0.0000; -0.0001; -0.0001
0.050-0.100; -0.0007; 0.0018; 0.0053; 0.0009; -0.0006; -0.0003; -0.0001; -0.0000; -0.0000; -0.0000; -0.0002; -0.0003
0.100-0.200; -0.0003; -0.0004; 0.0009; 0.0046; 0.0011; -0.0004; -0.0005; -0.0002; -0.0002; -0.0004; 0.0001; 0.0003
0.200-0.300; -0.0000; -0.0003; -0.0006; 0.0011; 0.0081; 0.0026; 0.0000; -0.0007; -0.0006; -0.0007; -0.0011; -0.0020
0.300-0.400; -0.0000; -0.0000; -0.0003; -0.0004; 0.0026; 0.0090; 0.0041; -0.0004; -0.0011; -0.0008; -0.0003; 0.0026
0.400-0.500; -0.0000; -0.0000; -0.0001; -0.0005; 0.0000; 0.0041; 0.0102; 0.0049; -0.0008; -0.0031; -0.0009; 0.0014
0.500-0.700; -0.0000; -0.0000; -0.0000; -0.0002; -0.0007; -0.0004; 0.0049; 0.0157; 0.0068; -0.0015; -0.0015; -0.0020
0.700-1.000; -0.0000; -0.0000; -0.0000; -0.0002; -0.0006; -0.0011; -0.0008; 0.0068; 0.0348; 0.0295; 0.0017; -0.0016
1.000-1.300; -0.0000; -0.0000; -0.0000; -0.0004; -0.0007; -0.0008; -0.0031; -0.0015; 0.0295; 0.1264; 0.0751; -0.0011
1.300-2.000; -0.0000; -0.0001; -0.0002; 0.0001; -0.0011; -0.0003; -0.0009; -0.0015; 0.0017; 0.0751; 0.3339; 0.1520
2.000-3.000; 0.0000; -0.0001; -0.0003; 0.0003; -0.0020; 0.0026; 0.0014; -0.0020; -0.0016; -0.0011; 0.1520; 0.6530

Systematic covariance matrix of measured cross section ratio of iron over scintillator in $Q^2$
----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$); 0.000-0.025; 0.025-0.050; 0.050-0.100; 0.100-0.200; 0.200-0.300; 0.300-0.400; 0.400-0.500; 0.500-0.700; 0.700-1.000; 1.000-1.300; 1.300-2.000; 2.000-3.000
0.000-0.025; 0.002; 0.001; 0.001; 0.000; 0.000; -0.000; 0.000; 0.000; -0.000; 0.002; 0.002; -0.002
0.025-0.050; 0.001; 0.001; 0.001; 0.001; 0.001; 0.002; 0.002; 0.003; 0.004; 0.005; 0.007; 0.004
0.050-0.100; 0.001; 0.001; 0.002; 0.002; 0.003; 0.004; 0.004; 0.006; 0.008; 0.009; 0.012; 0.010
0.100-0.200; 0.000; 0.001; 0.002; 0.004; 0.004; 0.005; 0.006; 0.009; 0.012; 0.014; 0.019; 0.015
0.200-0.300; 0.000; 0.001; 0.003; 0.004; 0.005; 0.007; 0.008; 0.011; 0.015; 0.015; 0.021; 0.020
0.300-0.400; -0.000; 0.002; 0.004; 0.005; 0.007; 0.010; 0.011; 0.015; 0.020; 0.021; 0.028; 0.030
0.400-0.500; 0.000; 0.002; 0.004; 0.006; 0.008; 0.011; 0.015; 0.019; 0.026; 0.027; 0.042; 0.037
0.500-0.700; 0.000; 0.003; 0.006; 0.009; 0.011; 0.015; 0.019; 0.029; 0.037; 0.038; 0.060; 0.049
0.700-1.000; -0.000; 0.004; 0.008; 0.012; 0.015; 0.020; 0.026; 0.037; 0.054; 0.051; 0.077; 0.069
1.000-1.300; 0.002; 0.005; 0.009; 0.014; 0.015; 0.021; 0.027; 0.038; 0.051; 0.066; 0.091; 0.066
1.300-2.000; 0.002; 0.007; 0.012; 0.019; 0.021; 0.028; 0.042; 0.060; 0.077; 0.091; 0.185; 0.122
2.000-3.000; -0.002; 0.004; 0.010; 0.015; 0.020; 0.030; 0.037; 0.049; 0.069; 0.066; 0.122; 0.153

Measured cross section ratio of iron over scintillator in $W_{exp}$, and the absolute and fractional cross section ratio uncertainties
------------------------------------------------------------------------------------------------------
Bin edges (GeV/c${}^2$);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.9-1.1; 0.56; 0.291; 0.488; 0.170; 0.013
1.1-1.2; 0.70; 0.113; 0.136; 0.086; 0.002
1.2-1.3; 0.65; 0.123; 0.098; 0.162; 0.002
1.3-1.4; 0.60; 0.220; 0.182; 0.319; 0.003

Statistical covariance matrix of measured cross section ratio of iron over scintillator in $W_{exp}$
-----------------------------------------------------------
Bin edges (GeV/c${}^2$); 0.9-1.1; 1.1-1.2; 1.2-1.3; 1.3-1.4
0.9-1.1; 0.0757; 0.0031; -0.0058; -0.0026
1.1-1.2; 0.0031; 0.0090; -0.0022; -0.0059
1.2-1.3; -0.0058; -0.0022; 0.0040; 0.0037
1.3-1.4; -0.0026; -0.0059; 0.0037; 0.0118

Systematic covariance matrix of measured cross section ratio of iron over scintillator in $W_{exp}$
-----------------------------------------------------------
Bin edges (GeV/c${}^2$); 0.9-1.1; 1.1-1.2; 1.2-1.3; 1.3-1.4
0.9-1.1; 0.009; 0.002; 0.004; 0.006
1.1-1.2; 0.002; 0.004; -0.001; -0.004
1.2-1.3; 0.004; -0.001; 0.011; 0.019
1.3-1.4; 0.006; -0.004; 0.019; 0.036

Measured cross section ratio of iron over scintillator in $T_{\pi}$, and the absolute and fractional cross section ratio uncertainties
----------------------------------------------------------------------------------------------
Bin edges (GeV);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.035-0.100; 0.74; 0.101; 0.083; 0.110; 0.001
0.100-0.150; 0.67; 0.083; 0.070; 0.102; 0.002
0.150-0.200; 0.69; 0.121; 0.102; 0.142; 0.001
0.200-0.350; 0.55; 0.217; 0.210; 0.332; 0.003

Statistical covariance matrix of measured cross section ratio of iron over scintillator in $T_{\pi}$
-------------------------------------------------------------------
Bin edges (GeV); 0.035-0.100; 0.100-0.150; 0.150-0.200; 0.200-0.350
0.035-0.100; 0.0037; 0.0011; -0.0006; -0.0006
0.100-0.150; 0.0011; 0.0022; 0.0009; -0.0003
0.150-0.200; -0.0006; 0.0009; 0.0050; 0.0024
0.200-0.350; -0.0006; -0.0003; 0.0024; 0.0134

Systematic covariance matrix of measured cross section ratio of iron over scintillator in $T_{\pi}$
-------------------------------------------------------------------
Bin edges (GeV); 0.035-0.100; 0.100-0.150; 0.150-0.200; 0.200-0.350
0.035-0.100; 0.007; 0.004; 0.005; 0.008
0.100-0.150; 0.004; 0.005; 0.006; 0.010
0.150-0.200; 0.005; 0.006; 0.010; 0.017
0.200-0.350; 0.008; 0.010; 0.017; 0.034

Measured cross section ratio of iron over scintillator in $\theta_{\pi}$, and the absolute and fractional cross section ratio uncertainties
-------------------------------------------------------------------------------------------------
Bin edges (degree);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0-10; 1.12; 0.484; 0.403; 0.153; 0.002
10-20; 0.71; 0.190; 0.218; 0.153; 0.006
20-30; 0.65; 0.130; 0.137; 0.147; 0.001
30-40; 0.62; 0.116; 0.121; 0.141; 0.001
40-50; 0.61; 0.106; 0.111; 0.134; 0.003
50-60; 0.73; 0.115; 0.109; 0.114; 0.001
60-120; 0.73; 0.111; 0.109; 0.106; 0.002
120-135; 0.74; 0.178; 0.189; 0.149; 0.002
135-150; 0.63; 0.193; 0.256; 0.171; 0.006
150-165; 0.62; 0.341; 0.496; 0.242; 0.006
165-180; 1.64; 1.981; 1.107; 0.482; 0.017

Statistical covariance matrix of measured cross section ratio of iron over scintillator in $\theta_{\pi}$
-------------------------------------------------------------------------------------------------------
Bin edges (degree); 0-10; 10-20; 20-30; 30-40; 40-50; 50-60; 60-120; 120-135; 135-150; 150-165; 165-180
0-10; 0.2045; 0.0238; -0.0016; -0.0003; 0.0001; -0.0006; -0.0006; -0.0007; 0.0009; 0.0022; -0.0007
10-20; 0.0238; 0.0242; 0.0039; -0.0006; -0.0008; -0.0004; -0.0002; -0.0005; -0.0005; -0.0005; -0.0012
20-30; -0.0016; 0.0039; 0.0079; 0.0020; -0.0003; -0.0005; -0.0003; -0.0005; -0.0001; 0.0003; -0.0016
30-40; -0.0003; -0.0006; 0.0020; 0.0057; 0.0019; -0.0004; -0.0004; -0.0005; 0.0002; 0.0004; -0.0022
40-50; 0.0001; -0.0008; -0.0003; 0.0019; 0.0046; 0.0019; -0.0003; -0.0003; -0.0000; -0.0004; -0.0016
50-60; -0.0006; -0.0004; -0.0005; -0.0004; 0.0019; 0.0063; 0.0020; -0.0006; -0.0009; -0.0011; 0.0002
60-120; -0.0006; -0.0002; -0.0003; -0.0004; -0.0003; 0.0020; 0.0063; 0.0017; -0.0003; -0.0002; 0.0039
120-135; -0.0007; -0.0005; -0.0005; -0.0005; -0.0003; -0.0006; 0.0017; 0.0196; 0.0083; 0.0014; -0.0208
135-150; 0.0009; -0.0005; -0.0001; 0.0002; -0.0000; -0.0009; -0.0003; 0.0083; 0.0259; 0.0242; 0.0300
150-165; 0.0022; -0.0005; 0.0003; 0.0004; -0.0004; -0.0011; -0.0002; 0.0014; 0.0242; 0.0940; 0.3147
165-180; -0.0007; -0.0012; -0.0016; -0.0022; -0.0016; 0.0002; 0.0039; -0.0208; 0.0300; 0.3147; 3.3000

Systematic covariance matrix of measured cross section ratio of iron over scintillator in $\theta_{\pi}$
-------------------------------------------------------------------------------------------------------
Bin edges (degree); 0-10; 10-20; 20-30; 30-40; 40-50; 50-60; 60-120; 120-135; 135-150; 150-165; 165-180
0-10; 0.030; 0.014; 0.012; 0.011; 0.010; 0.011; 0.011; 0.014; 0.010; 0.012; -0.043
10-20; 0.014; 0.012; 0.009; 0.008; 0.008; 0.007; 0.006; 0.009; 0.007; 0.011; -0.015
20-30; 0.012; 0.009; 0.009; 0.008; 0.007; 0.006; 0.006; 0.009; 0.008; 0.010; -0.007
30-40; 0.011; 0.008; 0.008; 0.008; 0.007; 0.006; 0.006; 0.008; 0.006; 0.009; 0.000
40-50; 0.010; 0.008; 0.007; 0.007; 0.007; 0.006; 0.005; 0.008; 0.007; 0.008; -0.003
50-60; 0.011; 0.007; 0.006; 0.006; 0.006; 0.007; 0.006; 0.008; 0.007; 0.006; 0.001
60-120; 0.011; 0.006; 0.006; 0.006; 0.005; 0.006; 0.006; 0.007; 0.005; 0.006; 0.005
120-135; 0.014; 0.009; 0.009; 0.008; 0.008; 0.008; 0.007; 0.012; 0.010; 0.011; -0.009
135-150; 0.010; 0.007; 0.008; 0.006; 0.007; 0.007; 0.005; 0.010; 0.011; 0.011; -0.011
150-165; 0.012; 0.011; 0.010; 0.009; 0.008; 0.006; 0.006; 0.011; 0.011; 0.022; -0.003
165-180; -0.043; -0.015; -0.007; 0.000; -0.003; 0.001; 0.005; -0.009; -0.011; -0.003; 0.626

Measured cross section ratio of lead over scintillator in $p_{\mu}$, and the absolute and fractional cross section ratio uncertainties
------------------------------------------------------------------------------------------------
Bin edges (GeV/c);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
1.5-3.0; 0.43; 0.108; 0.225; 0.109; 0.007
3.0-4.0; 0.50; 0.088; 0.140; 0.106; 0.008
4.0-5.0; 0.43; 0.069; 0.108; 0.120; 0.008
5.0-6.0; 0.40; 0.066; 0.102; 0.129; 0.004
6.0-7.0; 0.35; 0.060; 0.117; 0.130; 0.006
7.0-8.5; 0.34; 0.062; 0.134; 0.117; 0.017
8.5-10.0; 0.38; 0.083; 0.182; 0.120; 0.023
10.0-20.0; 0.38; 0.133; 0.310; 0.166; 0.035

Statistical covariance matrix of measured cross section ratio of lead over scintillator in $p_{\mu}$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 0.0094; 0.0012; 0.0002; 0.0000; 0.0001; 0.0000; 0.0000; 0.0000
3.0-4.0; 0.0012; 0.0049; 0.0010; 0.0002; 0.0001; 0.0000; 0.0000; 0.0000
4.0-5.0; 0.0002; 0.0010; 0.0022; 0.0007; 0.0002; 0.0001; 0.0001; 0.0000
5.0-6.0; 0.0000; 0.0002; 0.0007; 0.0017; 0.0009; 0.0003; 0.0001; 0.0001
6.0-7.0; 0.0001; 0.0001; 0.0002; 0.0009; 0.0016; 0.0010; 0.0004; 0.0002
7.0-8.5; 0.0000; 0.0000; 0.0001; 0.0003; 0.0010; 0.0021; 0.0017; 0.0007
8.5-10.0; 0.0000; 0.0000; 0.0001; 0.0001; 0.0004; 0.0017; 0.0048; 0.0038
10.0-20.0; 0.0000; 0.0000; 0.0000; 0.0001; 0.0002; 0.0007; 0.0038; 0.0139

Systematic covariance matrix of measured cross section ratio of lead over scintillator in $p_{\mu}$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 0.002; 0.002; 0.002; 0.002; 0.002; 0.001; 0.001; 0.002
3.0-4.0; 0.002; 0.003; 0.002; 0.002; 0.002; 0.001; 0.002; 0.002
4.0-5.0; 0.002; 0.002; 0.003; 0.003; 0.002; 0.002; 0.001; 0.002
5.0-6.0; 0.002; 0.002; 0.003; 0.003; 0.002; 0.002; 0.002; 0.002
6.0-7.0; 0.002; 0.002; 0.002; 0.002; 0.002; 0.002; 0.002; 0.002
7.0-8.5; 0.001; 0.001; 0.002; 0.002; 0.002; 0.002; 0.002; 0.002
8.5-10.0; 0.001; 0.002; 0.001; 0.002; 0.002; 0.002; 0.002; 0.002
10.0-20.0; 0.002; 0.002; 0.002; 0.002; 0.002; 0.002; 0.002; 0.004

Measured cross section ratio of lead over scintillator in $\theta_{\mu}$, and the absolute and fractional cross section ratio uncertainties
-------------------------------------------------------------------------------------------------
Bin edges (degree);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0-2; 0.35; 0.070; 0.180; 0.084; 0.006
2-3; 0.37; 0.069; 0.168; 0.081; 0.003
3-4; 0.30; 0.063; 0.178; 0.109; 0.003
4-5; 0.34; 0.072; 0.179; 0.113; 0.006
5-6; 0.31; 0.084; 0.220; 0.154; 0.006
6-8; 0.36; 0.090; 0.192; 0.159; 0.003
8-10; 0.59; 0.156; 0.205; 0.165; 0.002
10-13; 0.78; 0.237; 0.255; 0.162; 0.005

Statistical covariance matrix of measured cross section ratio of lead over scintillator in $\theta_{\mu}$
-------------------------------------------------------------
Bin edges (degree); 0-2; 2-3; 3-4; 4-5; 5-6; 6-8; 8-10; 10-13
0-2; 0.0040; 0.0001; -0.0003; -0.0000; 0.0000; -0.0000; -0.0000; -0.0000
2-3; 0.0001; 0.0038; 0.0005; -0.0003; -0.0001; -0.0000; -0.0000; -0.0000
3-4; -0.0003; 0.0005; 0.0029; 0.0005; -0.0003; -0.0001; -0.0000; -0.0000
4-5; -0.0000; -0.0003; 0.0005; 0.0037; 0.0008; -0.0003; -0.0001; 0.0000
5-6; 0.0000; -0.0001; -0.0003; 0.0008; 0.0047; 0.0003; -0.0004; -0.0000
6-8; -0.0000; -0.0000; -0.0001; -0.0003; 0.0003; 0.0048; -0.0000; -0.0006
8-10; -0.0000; -0.0000; -0.0000; -0.0001; -0.0004; -0.0000; 0.0148; -0.0005
10-13; -0.0000; -0.0000; -0.0000; 0.0000; -0.0000; -0.0006; -0.0005; 0.0400

Systematic covariance matrix of measured cross section ratio of lead over scintillator in $\theta_{\mu}$
-------------------------------------------------------------
Bin edges (degree); 0-2; 2-3; 3-4; 4-5; 5-6; 6-8; 8-10; 10-13
0-2; 0.001; 0.001; 0.001; 0.001; 0.001; 0.001; 0.001; 0.002
2-3; 0.001; 0.001; 0.001; 0.001; 0.001; 0.001; 0.002; 0.002
3-4; 0.001; 0.001; 0.001; 0.001; 0.001; 0.002; 0.002; 0.003
4-5; 0.001; 0.001; 0.001; 0.001; 0.002; 0.002; 0.003; 0.004
5-6; 0.001; 0.001; 0.001; 0.002; 0.002; 0.003; 0.004; 0.005
6-8; 0.001; 0.001; 0.002; 0.002; 0.003; 0.003; 0.005; 0.006
8-10; 0.001; 0.002; 0.002; 0.003; 0.004; 0.005; 0.010; 0.010
10-13; 0.002; 0.002; 0.003; 0.004; 0.005; 0.006; 0.010; 0.016

Measured cross section ratio of lead over scintillator in $p_{\mu,||}$, and the absolute and fractional cross section ratio uncertainties
------------------------------------------------------------------------------------------------
Bin edges (GeV/c);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
1.5-3.0; 0.46; 0.110; 0.216; 0.107; 0.007
3.0-4.0; 0.49; 0.088; 0.140; 0.111; 0.009
4.0-5.0; 0.42; 0.069; 0.111; 0.122; 0.009
5.0-6.0; 0.40; 0.065; 0.102; 0.128; 0.004
6.0-7.0; 0.34; 0.060; 0.117; 0.128; 0.007
7.0-8.5; 0.35; 0.061; 0.134; 0.116; 0.017
8.5-10.0; 0.39; 0.083; 0.179; 0.116; 0.021
10.0-20.0; 0.38; 0.134; 0.308; 0.164; 0.034

Statistical covariance matrix of measured cross section ratio of lead over scintillator in $p_{\mu,||}$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 0.0098; 0.0011; 0.0002; 0.0000; 0.0001; 0.0000; 0.0000; 0.0000
3.0-4.0; 0.0011; 0.0047; 0.0009; 0.0002; 0.0001; 0.0001; 0.0000; 0.0000
4.0-5.0; 0.0002; 0.0009; 0.0022; 0.0007; 0.0002; 0.0001; 0.0001; 0.0000
5.0-6.0; 0.0000; 0.0002; 0.0007; 0.0017; 0.0008; 0.0003; 0.0001; 0.0001
6.0-7.0; 0.0001; 0.0001; 0.0002; 0.0008; 0.0016; 0.0010; 0.0004; 0.0001
7.0-8.5; 0.0000; 0.0001; 0.0001; 0.0003; 0.0010; 0.0021; 0.0017; 0.0008
8.5-10.0; 0.0000; 0.0000; 0.0001; 0.0001; 0.0004; 0.0017; 0.0048; 0.0038
10.0-20.0; 0.0000; 0.0000; 0.0000; 0.0001; 0.0001; 0.0008; 0.0038; 0.0139

Systematic covariance matrix of measured cross section ratio of lead over scintillator in $p_{\mu,||}$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 0.002; 0.002; 0.002; 0.002; 0.002; 0.001; 0.001; 0.002
3.0-4.0; 0.002; 0.003; 0.003; 0.002; 0.002; 0.002; 0.002; 0.002
4.0-5.0; 0.002; 0.003; 0.003; 0.002; 0.002; 0.002; 0.001; 0.002
5.0-6.0; 0.002; 0.002; 0.002; 0.003; 0.002; 0.002; 0.002; 0.002
6.0-7.0; 0.002; 0.002; 0.002; 0.002; 0.002; 0.002; 0.002; 0.002
7.0-8.5; 0.001; 0.002; 0.002; 0.002; 0.002; 0.002; 0.001; 0.002
8.5-10.0; 0.001; 0.002; 0.001; 0.002; 0.002; 0.001; 0.002; 0.002
10.0-20.0; 0.002; 0.002; 0.002; 0.002; 0.002; 0.002; 0.002; 0.004

Measured cross section ratio of lead over scintillator in $p_{\mu,T}$, and the absolute and fractional cross section ratio uncertainties
------------------------------------------------------------------------------------------------
Bin edges (GeV/c);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.00-0.15; 0.36; 0.093; 0.240; 0.093; 0.004
0.15-0.30; 0.33; 0.057; 0.152; 0.086; 0.001
0.30-0.45; 0.38; 0.056; 0.116; 0.089; 0.001
0.45-0.60; 0.33; 0.067; 0.148; 0.134; 0.002
0.60-0.75; 0.35; 0.103; 0.207; 0.215; 0.010
0.75-0.90; 0.40; 0.141; 0.258; 0.239; 0.009
0.90-1.25; 0.98; 0.274; 0.234; 0.151; 0.006
1.25-2.50; 2.14; 1.439; 0.601; 0.306; 0.030

Statistical covariance matrix of measured cross section ratio of lead over scintillator in $p_{\mu,T}$
---------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); 0.00-0.15; 0.15-0.30; 0.30-0.45; 0.45-0.60; 0.60-0.75; 0.75-0.90; 0.90-1.25; 1.25-2.50
0.00-0.15; 0.0076; 0.0003; -0.0003; -0.0001; -0.0000; -0.0000; -0.0000; -0.0002
0.15-0.30; 0.0003; 0.0025; 0.0002; -0.0002; -0.0001; -0.0000; -0.0000; -0.0001
0.30-0.45; -0.0003; 0.0002; 0.0019; 0.0003; -0.0003; -0.0002; -0.0001; -0.0001
0.45-0.60; -0.0001; -0.0002; 0.0003; 0.0024; 0.0008; -0.0003; -0.0006; -0.0006
0.60-0.75; -0.0000; -0.0001; -0.0003; 0.0008; 0.0051; 0.0018; -0.0007; -0.0016
0.75-0.90; -0.0000; -0.0000; -0.0002; -0.0003; 0.0018; 0.0107; 0.0059; -0.0108
0.90-1.25; -0.0000; -0.0000; -0.0001; -0.0006; -0.0007; 0.0059; 0.0530; 0.0383
1.25-2.50; -0.0002; -0.0001; -0.0001; -0.0006; -0.0016; -0.0108; 0.0383; 1.6442

Systematic covariance matrix of measured cross section ratio of lead over scintillator in $p_{\mu,T}$
---------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); 0.00-0.15; 0.15-0.30; 0.30-0.45; 0.45-0.60; 0.60-0.75; 0.75-0.90; 0.90-1.25; 1.25-2.50
0.00-0.15; 0.001; 0.001; 0.000; 0.000; 0.000; 0.001; 0.003; 0.004
0.15-0.30; 0.001; 0.001; 0.001; 0.001; 0.001; 0.002; 0.003; 0.002
0.30-0.45; 0.000; 0.001; 0.001; 0.001; 0.002; 0.003; 0.004; 0.006
0.45-0.60; 0.000; 0.001; 0.001; 0.002; 0.003; 0.004; 0.005; 0.006
0.60-0.75; 0.000; 0.001; 0.002; 0.003; 0.006; 0.007; 0.007; 0.005
0.75-0.90; 0.001; 0.002; 0.003; 0.004; 0.007; 0.009; 0.011; 0.008
0.90-1.25; 0.003; 0.003; 0.004; 0.005; 0.007; 0.011; 0.022; 0.029
1.25-2.50; 0.004; 0.002; 0.006; 0.006; 0.005; 0.008; 0.029; 0.427

Measured cross section ratio of lead over scintillator in $Q^2$, and the absolute and fractional cross section ratio uncertainties
-----------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.000-0.025; 0.36; 0.089; 0.234; 0.089; 0.003
0.025-0.050; 0.35; 0.069; 0.183; 0.073; 0.001
0.050-0.100; 0.30; 0.060; 0.175; 0.096; 0.002
0.100-0.200; 0.38; 0.058; 0.122; 0.091; 0.001
0.200-0.300; 0.35; 0.068; 0.148; 0.125; 0.002
0.300-0.400; 0.30; 0.075; 0.198; 0.150; 0.003
0.400-0.500; 0.36; 0.094; 0.201; 0.166; 0.005
0.500-0.700; 0.36; 0.121; 0.233; 0.238; 0.010
0.700-1.000; 0.51; 0.171; 0.251; 0.226; 0.007
1.000-1.300; 1.03; 0.318; 0.271; 0.148; 0.009
1.300-2.000; 0.95; 0.531; 0.508; 0.231; 0.017
2.000-3.000; 3.01; 3.221; 0.989; 0.412; 0.050

Statistical covariance matrix of measured cross section ratio of lead over scintillator in $Q^2$
----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$); 0.000-0.025; 0.025-0.050; 0.050-0.100; 0.100-0.200; 0.200-0.300; 0.300-0.400; 0.400-0.500; 0.500-0.700; 0.700-1.000; 1.000-1.300; 1.300-2.000; 2.000-3.000
0.000-0.025; 0.0069; 0.0014; -0.0005; -0.0002; -0.0000; -0.0000; -0.0000; 0.0000; -0.0000; 0.0000; -0.0000; -0.0002
0.025-0.050; 0.0014; 0.0042; 0.0012; -0.0003; -0.0002; -0.0000; -0.0000; -0.0000; -0.0000; -0.0000; -0.0000; -0.0000
0.050-0.100; -0.0005; 0.0012; 0.0027; 0.0005; -0.0003; -0.0001; -0.0001; -0.0000; -0.0000; -0.0001; -0.0001; 0.0000
0.100-0.200; -0.0002; -0.0003; 0.0005; 0.0022; 0.0006; -0.0002; -0.0003; -0.0001; -0.0001; -0.0001; -0.0000; -0.0002
0.200-0.300; -0.0000; -0.0002; -0.0003; 0.0006; 0.0027; 0.0013; 0.0001; -0.0003; -0.0002; -0.0000; -0.0001; -0.0002
0.300-0.400; -0.0000; -0.0000; -0.0001; -0.0002; 0.0013; 0.0036; 0.0026; -0.0000; -0.0006; -0.0007; -0.0009; -0.0001
0.400-0.500; -0.0000; -0.0000; -0.0001; -0.0003; 0.0001; 0.0026; 0.0052; 0.0028; -0.0003; -0.0013; -0.0009; -0.0013
0.500-0.700; 0.0000; -0.0000; -0.0000; -0.0001; -0.0003; -0.0000; 0.0028; 0.0072; 0.0038; -0.0014; -0.0001; -0.0029
0.700-1.000; -0.0000; -0.0000; -0.0000; -0.0001; -0.0002; -0.0006; -0.0003; 0.0038; 0.0161; 0.0115; -0.0010; -0.0170
1.000-1.300; 0.0000; -0.0000; -0.0001; -0.0001; -0.0000; -0.0007; -0.0013; -0.0014; 0.0115; 0.0777; 0.0194; -0.0262
1.300-2.000; -0.0000; -0.0000; -0.0001; -0.0000; -0.0001; -0.0009; -0.0009; -0.0001; -0.0010; 0.0194; 0.2330; 0.1241
2.000-3.000; -0.0002; -0.0000; 0.0000; -0.0002; -0.0002; -0.0001; -0.0013; -0.0029; -0.0170; -0.0262; 0.1241; 8.8446

Systematic covariance matrix of measured cross section ratio of lead over scintillator in $Q^2$
----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$); 0.000-0.025; 0.025-0.050; 0.050-0.100; 0.100-0.200; 0.200-0.300; 0.300-0.400; 0.400-0.500; 0.500-0.700; 0.700-1.000; 1.000-1.300; 1.300-2.000; 2.000-3.000
0.000-0.025; 0.001; 0.001; 0.001; 0.001; 0.000; 0.000; 0.001; 0.001; 0.001; 0.002; 0.001; 0.008
0.025-0.050; 0.001; 0.001; 0.001; 0.001; 0.001; 0.001; 0.001; 0.001; 0.001; 0.002; 0.002; 0.005
0.050-0.100; 0.001; 0.001; 0.001; 0.001; 0.001; 0.001; 0.001; 0.002; 0.002; 0.004; 0.002; 0.005
0.100-0.200; 0.001; 0.001; 0.001; 0.001; 0.001; 0.001; 0.002; 0.002; 0.003; 0.005; 0.004; 0.012
0.200-0.300; 0.000; 0.001; 0.001; 0.001; 0.002; 0.002; 0.002; 0.003; 0.004; 0.004; 0.004; 0.002
0.300-0.400; 0.000; 0.001; 0.001; 0.001; 0.002; 0.002; 0.003; 0.003; 0.004; 0.005; 0.006; 0.008
0.400-0.500; 0.001; 0.001; 0.001; 0.002; 0.002; 0.003; 0.004; 0.005; 0.006; 0.007; 0.009; 0.012
0.500-0.700; 0.001; 0.001; 0.002; 0.002; 0.003; 0.003; 0.005; 0.007; 0.009; 0.008; 0.014; 0.005
0.700-1.000; 0.001; 0.001; 0.002; 0.003; 0.004; 0.004; 0.006; 0.009; 0.013; 0.011; 0.019; 0.011
1.000-1.300; 0.002; 0.002; 0.004; 0.005; 0.004; 0.005; 0.007; 0.008; 0.011; 0.023; 0.013; 0.061
1.300-2.000; 0.001; 0.002; 0.002; 0.004; 0.004; 0.006; 0.009; 0.014; 0.019; 0.013; 0.048; 0.000
2.000-3.000; 0.008; 0.005; 0.005; 0.012; 0.002; 0.008; 0.012; 0.005; 0.011; 0.061; 0.000; 1.531

Measured cross section ratio of lead over scintillator in $W_{exp}$, and the absolute and fractional cross section ratio uncertainties
------------------------------------------------------------------------------------------------------
Bin edges (GeV/c${}^2$);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.9-1.1; 0.58; 0.267; 0.432; 0.148; 0.013
1.1-1.2; 0.20; 0.051; 0.239; 0.088; 0.011
1.2-1.3; 0.38; 0.056; 0.092; 0.113; 0.003
1.3-1.4; 0.63; 0.165; 0.164; 0.204; 0.005

Statistical covariance matrix of measured cross section ratio of lead over scintillator in $W_{exp}$
-----------------------------------------------------------
Bin edges (GeV/c${}^2$); 0.9-1.1; 1.1-1.2; 1.2-1.3; 1.3-1.4
0.9-1.1; 0.0636; 0.0039; -0.0033; -0.0063
1.1-1.2; 0.0039; 0.0023; 0.0005; -0.0031
1.2-1.3; -0.0033; 0.0005; 0.0012; 0.0007
1.3-1.4; -0.0063; -0.0031; 0.0007; 0.0107

Systematic covariance matrix of measured cross section ratio of lead over scintillator in $W_{exp}$
-----------------------------------------------------------
Bin edges (GeV/c${}^2$); 0.9-1.1; 1.1-1.2; 1.2-1.3; 1.3-1.4
0.9-1.1; 0.007; 0.001; -0.000; -0.001
1.1-1.2; 0.001; 0.000; -0.000; -0.001
1.2-1.3; -0.000; -0.000; 0.002; 0.005
1.3-1.4; -0.001; -0.001; 0.005; 0.016

Measured cross section ratio of lead over scintillator in $T_{\pi}$, and the absolute and fractional cross section ratio uncertainties
----------------------------------------------------------------------------------------------
Bin edges (GeV);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.035-0.100; 0.39; 0.055; 0.114; 0.084; 0.002
0.100-0.150; 0.36; 0.048; 0.092; 0.094; 0.003
0.150-0.200; 0.40; 0.074; 0.128; 0.132; 0.004
0.200-0.350; 0.62; 0.168; 0.172; 0.210; 0.003

Statistical covariance matrix of measured cross section ratio of lead over scintillator in $T_{\pi}$
-------------------------------------------------------------------
Bin edges (GeV); 0.035-0.100; 0.100-0.150; 0.150-0.200; 0.200-0.350
0.035-0.100; 0.0020; 0.0006; -0.0003; -0.0005
0.100-0.150; 0.0006; 0.0011; 0.0004; -0.0003
0.150-0.200; -0.0003; 0.0004; 0.0026; 0.0012
0.200-0.350; -0.0005; -0.0003; 0.0012; 0.0114

Systematic covariance matrix of measured cross section ratio of lead over scintillator in $T_{\pi}$
-------------------------------------------------------------------
Bin edges (GeV); 0.035-0.100; 0.100-0.150; 0.150-0.200; 0.200-0.350
0.035-0.100; 0.001; 0.001; 0.001; 0.003
0.100-0.150; 0.001; 0.001; 0.002; 0.004
0.150-0.200; 0.001; 0.002; 0.003; 0.006
0.200-0.350; 0.003; 0.004; 0.006; 0.017

Measured cross section ratio of lead over scintillator in $\theta_{\pi}$, and the absolute and fractional cross section ratio uncertainties
-------------------------------------------------------------------------------------------------
Bin edges (degree);  Ratio ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0-10; 0.75; 0.329; 0.412; 0.159; 0.004
10-20; 0.54; 0.141; 0.219; 0.141; 0.002
20-30; 0.38; 0.079; 0.157; 0.135; 0.001
30-40; 0.43; 0.071; 0.122; 0.113; 0.004
40-50; 0.38; 0.067; 0.124; 0.127; 0.004
50-60; 0.31; 0.066; 0.158; 0.145; 0.005
60-120; 0.34; 0.062; 0.142; 0.112; 0.004
120-135; 0.49; 0.097; 0.172; 0.098; 0.001
135-150; 0.53; 0.124; 0.196; 0.126; 0.003
150-165; 0.58; 0.222; 0.349; 0.148; 0.003
165-180; 0.50; 0.514; 0.953; 0.365; 0.025

Statistical covariance matrix of measured cross section ratio of lead over scintillator in $\theta_{\pi}$
-------------------------------------------------------------------------------------------------------
Bin edges (degree); 0-10; 10-20; 20-30; 30-40; 40-50; 50-60; 60-120; 120-135; 135-150; 150-165; 165-180
0-10; 0.0945; 0.0129; 0.0004; -0.0003; -0.0004; -0.0004; -0.0004; -0.0005; -0.0006; 0.0025; -0.0011
10-20; 0.0129; 0.0140; 0.0028; -0.0002; -0.0005; -0.0003; -0.0002; -0.0004; -0.0005; -0.0000; -0.0006
20-30; 0.0004; 0.0028; 0.0036; 0.0014; -0.0000; -0.0003; -0.0002; -0.0002; -0.0001; 0.0002; 0.0003
30-40; -0.0003; -0.0002; 0.0014; 0.0027; 0.0012; 0.0001; -0.0003; -0.0003; 0.0000; 0.0000; -0.0009
40-50; -0.0004; -0.0005; -0.0000; 0.0012; 0.0022; 0.0012; 0.0002; -0.0001; -0.0002; -0.0002; -0.0010
50-60; -0.0004; -0.0003; -0.0003; 0.0001; 0.0012; 0.0024; 0.0010; -0.0000; -0.0005; -0.0004; -0.0009
60-120; -0.0004; -0.0002; -0.0002; -0.0003; 0.0002; 0.0010; 0.0023; 0.0009; 0.0001; -0.0001; 0.0021
120-135; -0.0005; -0.0004; -0.0002; -0.0003; -0.0001; -0.0000; 0.0009; 0.0071; 0.0043; 0.0002; 0.0100
135-150; -0.0006; -0.0005; -0.0001; 0.0000; -0.0002; -0.0005; 0.0001; 0.0043; 0.0109; 0.0104; 0.0028
150-165; 0.0025; -0.0000; 0.0002; 0.0000; -0.0002; -0.0004; -0.0001; 0.0002; 0.0104; 0.0416; -0.0017
165-180; -0.0011; -0.0006; 0.0003; -0.0009; -0.0010; -0.0009; 0.0021; 0.0100; 0.0028; -0.0017; 0.2299

Systematic covariance matrix of measured cross section ratio of lead over scintillator in $\theta_{\pi}$
-------------------------------------------------------------------------------------------------------
Bin edges (degree); 0-10; 10-20; 20-30; 30-40; 40-50; 50-60; 60-120; 120-135; 135-150; 150-165; 165-180
0-10; 0.014; 0.007; 0.005; 0.005; 0.004; 0.003; 0.003; 0.004; 0.006; 0.004; -0.001
10-20; 0.007; 0.006; 0.003; 0.003; 0.003; 0.002; 0.002; 0.002; 0.003; 0.003; -0.003
20-30; 0.005; 0.003; 0.003; 0.002; 0.002; 0.002; 0.001; 0.002; 0.003; 0.002; -0.001
30-40; 0.005; 0.003; 0.002; 0.002; 0.002; 0.002; 0.002; 0.002; 0.003; 0.002; 0.000
40-50; 0.004; 0.003; 0.002; 0.002; 0.002; 0.002; 0.002; 0.002; 0.003; 0.002; -0.001
50-60; 0.003; 0.002; 0.002; 0.002; 0.002; 0.002; 0.001; 0.001; 0.002; 0.001; 0.002
60-120; 0.003; 0.002; 0.001; 0.002; 0.002; 0.001; 0.001; 0.001; 0.002; 0.001; -0.000
120-135; 0.004; 0.002; 0.002; 0.002; 0.002; 0.001; 0.001; 0.002; 0.003; 0.003; -0.000
135-150; 0.006; 0.003; 0.003; 0.003; 0.003; 0.002; 0.002; 0.003; 0.005; 0.004; -0.003
150-165; 0.004; 0.003; 0.002; 0.002; 0.002; 0.001; 0.001; 0.003; 0.004; 0.007; -0.005
165-180; -0.001; -0.003; -0.001; 0.000; -0.001; 0.002; -0.000; -0.000; -0.003; -0.005; 0.034



==> anc/Table_Var_Xsec.csv <==
Measured cross section as function of $p_{\mu}$ on scintillator, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon, and the absolute and fractional cross section uncertainties
---------------------------------------------------------------------------------------------------
Bin edges (GeV/c);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
1.5-3.0; 132.41; 9.94; 0.031; 0.068; 0.037
3.0-4.0; 339.29; 25.45; 0.022; 0.072; 0.037
4.0-5.0; 492.23; 37.09; 0.019; 0.073; 0.037
5.0-6.0; 521.41; 39.22; 0.017; 0.073; 0.037
6.0-7.0; 393.48; 30.19; 0.018; 0.074; 0.036
7.0-8.5; 177.43; 14.31; 0.022; 0.078; 0.035
8.5-10.0; 53.66; 4.89; 0.039; 0.082; 0.033
10.0-20.0; 9.51; 0.90; 0.046; 0.083; 0.035

Statistical covariance matrix of measured cross section as function of $p_{\mu}$ on scintillator, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 16.658; 4.105; 0.935; 0.338; 0.170; 0.049; 0.020; 0.002
3.0-4.0; 4.105; 57.479; 12.979; 3.077; 0.916; 0.225; 0.043; 0.006
4.0-5.0; 0.935; 12.979; 83.056; 19.009; 4.249; 0.707; 0.145; 0.016
5.0-6.0; 0.338; 3.077; 19.009; 76.961; 17.936; 2.974; 0.414; 0.049
6.0-7.0; 0.170; 0.916; 4.249; 17.936; 52.187; 8.527; 1.138; 0.061
7.0-8.5; 0.049; 0.225; 0.707; 2.974; 8.527; 15.067; 1.952; 0.104
8.5-10.0; 0.020; 0.043; 0.145; 0.414; 1.138; 1.952; 4.444; 0.153
10.0-20.0; 0.002; 0.006; 0.016; 0.049; 0.061; 0.104; 0.153; 0.190

Systematic covariance matrix of measured cross section in $p_{\mu}$ on scintillator, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 82.125; 213.956; 314.097; 329.205; 240.409; 106.454; 32.919; 5.696
3.0-4.0; 213.956; 590.438; 854.841; 906.030; 662.006; 293.496; 94.406; 15.869
4.0-5.0; 314.097; 854.841; 1292.343; 1361.955; 1020.144; 458.089; 144.301; 24.963
5.0-6.0; 329.205; 906.030; 1361.955; 1461.454; 1099.429; 498.336; 156.016; 26.910
6.0-7.0; 240.409; 662.006; 1020.144; 1099.429; 859.179; 394.495; 122.519; 21.348
7.0-8.5; 106.454; 293.496; 458.089; 498.336; 394.495; 189.709; 57.596; 10.355
8.5-10.0; 32.919; 94.406; 144.301; 156.016; 122.519; 57.596; 19.425; 3.242
10.0-20.0; 5.696; 15.869; 24.963; 26.910; 21.348; 10.355; 3.242; 0.618

Predicted cross sections from various neutrino generators as function of $p_{\mu}$ on scintillator, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $\theta_{\mu}$ on scintillator, in units of $10^{-42}$ $\text{cm}^2$/degree/nucleon, and the absolute and fractional cross section uncertainties
----------------------------------------------------------------------------------------------------
Bin edges (degree);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0-2; 93.64; 6.19; 0.023; 0.062; 0.033
2-3; 226.67; 15.25; 0.025; 0.063; 0.035
3-4; 276.53; 18.89; 0.025; 0.063; 0.035
4-5; 278.12; 22.02; 0.028; 0.074; 0.036
5-6; 262.12; 25.46; 0.031; 0.092; 0.038
6-8; 232.61; 21.04; 0.027; 0.086; 0.038
8-10; 167.48; 16.70; 0.038; 0.092; 0.041
10-13; 114.14; 13.91; 0.047; 0.112; 0.046

Statistical covariance matrix of measured cross section as function of $\theta_{\mu}$ on scintillator, in units of $10^{-84}$ $(\text{cm}^2$/degree/nucleon$)^2$
-------------------------------------------------------------
Bin edges (degree); 0-2; 2-3; 3-4; 4-5; 5-6; 6-8; 8-10; 10-13
0-2; 4.693; -0.300; -0.494; -0.035; -0.001; -0.002; -0.002; -0.002
2-3; -0.300; 31.566; 0.489; -1.641; -0.173; -0.013; -0.015; -0.013
3-4; -0.494; 0.489; 49.367; 1.222; -2.542; -0.137; 0.002; -0.004
4-5; -0.035; -1.641; 1.222; 60.451; 2.522; -1.709; -0.064; 0.008
5-6; -0.001; -0.173; -2.542; 2.522; 68.064; -0.152; -1.074; -0.021
6-8; -0.002; -0.013; -0.137; -1.709; -0.152; 39.575; -0.871; -0.601
8-10; -0.002; -0.015; 0.002; -0.064; -1.074; -0.871; 39.542; -1.187
10-13; -0.002; -0.013; -0.004; 0.008; -0.021; -0.601; -1.187; 28.649

Systematic covariance matrix of measured cross section in $\theta_{\mu}$ on scintillator, in units of $10^{-84}$ $(\text{cm}^2$/degree/nucleon$)^2$
-------------------------------------------------------------
Bin edges (degree); 0-2; 2-3; 3-4; 4-5; 5-6; 6-8; 8-10; 10-13
0-2; 33.684; 78.058; 87.540; 87.329; 86.942; 68.156; 50.842; 37.409
2-3; 78.058; 200.937; 237.301; 255.413; 267.730; 210.228; 154.423; 119.171
3-4; 87.540; 237.301; 307.318; 345.850; 375.759; 306.688; 229.018; 179.044
4-5; 87.329; 255.413; 345.850; 424.408; 479.626; 386.851; 290.976; 229.426
5-6; 86.942; 267.730; 375.759; 479.626; 580.386; 461.821; 343.697; 276.712
6-8; 68.156; 210.228; 306.688; 386.851; 461.821; 403.285; 300.163; 244.821
8-10; 50.842; 154.423; 229.018; 290.976; 343.697; 300.163; 239.503; 193.833
10-13; 37.409; 119.171; 179.044; 229.426; 276.712; 244.821; 193.833; 164.717

Predicted cross sections from various neutrino generators as function of $\theta_{\mu}$ on scintillator, in units of $10^{-42}$ $\text{cm}^2$/degree/nucleon
----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (degree); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $p_{\mu,||}$ on scintillator, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon, and the absolute and fractional cross section uncertainties
---------------------------------------------------------------------------------------------------
Bin edges (GeV/c);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
1.5-3.0; 137.27; 10.42; 0.030; 0.070; 0.037
3.0-4.0; 347.62; 25.93; 0.022; 0.071; 0.037
4.0-5.0; 494.41; 37.52; 0.018; 0.074; 0.037
5.0-6.0; 518.20; 38.78; 0.017; 0.073; 0.037
6.0-7.0; 386.60; 29.60; 0.018; 0.074; 0.036
7.0-8.5; 173.45; 14.06; 0.022; 0.078; 0.035
8.5-10.0; 52.71; 4.76; 0.040; 0.081; 0.033
10.0-20.0; 9.44; 0.89; 0.046; 0.082; 0.035

Statistical covariance matrix of measured cross section as function of $p_{\mu,||}$ on scintillator, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 17.281; 4.316; 0.981; 0.386; 0.175; 0.047; 0.019; 0.002
3.0-4.0; 4.316; 59.783; 13.377; 3.199; 0.890; 0.225; 0.042; 0.006
4.0-5.0; 0.981; 13.377; 83.368; 19.478; 4.159; 0.688; 0.142; 0.016
5.0-6.0; 0.386; 3.199; 19.478; 76.300; 17.415; 2.887; 0.399; 0.049
6.0-7.0; 0.175; 0.890; 4.159; 17.415; 50.714; 8.346; 1.129; 0.062
7.0-8.5; 0.047; 0.225; 0.688; 2.887; 8.346; 14.498; 1.871; 0.101
8.5-10.0; 0.019; 0.042; 0.142; 0.399; 1.129; 1.871; 4.343; 0.147
10.0-20.0; 0.002; 0.006; 0.016; 0.049; 0.062; 0.101; 0.147; 0.188

Systematic covariance matrix of measured cross section in $p_{\mu,||}$ on scintillator, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 91.226; 229.520; 338.349; 347.709; 251.637; 112.813; 34.549; 6.067
3.0-4.0; 229.520; 612.679; 877.172; 909.191; 657.101; 291.505; 93.008; 15.804
4.0-5.0; 338.349; 877.172; 1324.084; 1362.526; 1012.135; 457.507; 142.290; 25.029
5.0-6.0; 347.709; 909.191; 1362.526; 1427.562; 1062.163; 483.211; 149.666; 26.138
6.0-7.0; 251.637; 657.101; 1012.135; 1062.163; 825.422; 380.578; 117.151; 20.653
7.0-8.5; 112.813; 291.505; 457.507; 483.211; 380.578; 183.242; 55.337; 10.013
8.5-10.0; 34.549; 93.008; 142.290; 149.666; 117.151; 55.337; 18.344; 3.110
10.0-20.0; 6.067; 15.804; 25.029; 26.138; 20.653; 10.013; 3.110; 0.598

Predicted cross sections from various neutrino generators as function of $p_{\mu,||}$ on scintillator, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $p_{\mu,T}$ on scintillator, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon, and the absolute and fractional cross section uncertainties
---------------------------------------------------------------------------------------------------
Bin edges (GeV/c);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.00-0.15; 646.46; 44.23; 0.030; 0.062; 0.033
0.15-0.30; 2212.06; 141.95; 0.019; 0.061; 0.033
0.30-0.45; 3421.09; 240.61; 0.019; 0.068; 0.035
0.45-0.60; 3545.67; 308.07; 0.022; 0.084; 0.036
0.60-0.75; 2728.36; 278.16; 0.028; 0.098; 0.037
0.75-0.90; 1665.26; 200.09; 0.041; 0.113; 0.041
0.90-1.25; 559.10; 97.31; 0.065; 0.161; 0.045
1.25-2.50; 19.99; 5.98; 0.221; 0.202; 0.045

Statistical covariance matrix of measured cross section as function of $p_{\mu,T}$ on scintillator, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
---------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); 0.00-0.15; 0.15-0.30; 0.30-0.45; 0.45-0.60; 0.60-0.75; 0.75-0.90; 0.90-1.25; 1.25-2.50
0.00-0.15; 375.058; -5.551; -47.201; -7.308; -0.821; -0.902; -0.344; -0.030
0.15-0.30; -5.551; 1821.647; 31.115; -156.758; -39.058; -9.338; -2.217; -0.043
0.30-0.45; -47.201; 31.115; 4348.247; 269.040; -313.708; -92.462; -17.984; -0.914
0.45-0.60; -7.308; -156.758; 269.040; 5947.956; 700.721; -342.839; -78.672; -2.713
0.60-0.75; -0.821; -39.058; -313.708; 700.721; 5878.758; 1013.662; -145.751; -2.860
0.75-0.90; -0.902; -9.338; -92.462; -342.839; 1013.662; 4679.844; 465.915; -9.180
0.90-1.25; -0.344; -2.217; -17.984; -78.672; -145.751; 465.915; 1335.605; 34.903
1.25-2.50; -0.030; -0.043; -0.914; -2.713; -2.860; -9.180; 34.903; 19.497

Systematic covariance matrix of measured cross section in $p_{\mu,T}$ on scintillator, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
---------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); 0.00-0.15; 0.15-0.30; 0.30-0.45; 0.45-0.60; 0.60-0.75; 0.75-0.90; 0.90-1.25; 1.25-2.50
0.00-0.15; 1581.186; 5096.119; 6401.031; 6050.531; 4214.151; 2732.787; 955.250; 36.236
0.15-0.30; 5096.119; 18327.195; 26728.571; 28116.824; 20742.179; 13158.005; 4370.207; 161.226
0.30-0.45; 6401.031; 26728.571; 53542.567; 65838.516; 54164.519; 34609.724; 11743.643; 442.813
0.45-0.60; 6050.531; 28116.824; 65838.516; 88957.669; 77342.326; 50764.557; 18249.458; 689.458
0.60-0.75; 4214.151; 20742.179; 54164.519; 77342.326; 71495.961; 48206.936; 18687.460; 724.443
0.75-0.90; 2732.787; 13158.005; 34609.724; 50764.557; 48206.936; 35354.928; 15091.296; 591.143
0.90-1.25; 955.250; 4370.207; 11743.643; 18249.458; 18687.460; 15091.296; 8133.526; 341.419
1.25-2.50; 36.236; 161.226; 442.813; 689.458; 724.443; 591.143; 341.419; 16.250

Predicted cross sections from various neutrino generators as function of $p_{\mu,T}$ on scintillator, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $Q^2$ on scintillator, in units of $10^{-42}$ $\text{cm}^2$/GeV${}^2/c${}^2$/nucleon, and the absolute and fractional cross section uncertainties
--------------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.000-0.025; 3825.00; 261.09; 0.029; 0.062; 0.033
0.025-0.050; 4428.16; 286.72; 0.028; 0.059; 0.033
0.050-0.100; 4535.82; 301.52; 0.023; 0.062; 0.034
0.100-0.200; 4059.36; 285.14; 0.021; 0.067; 0.035
0.200-0.300; 3452.35; 286.17; 0.024; 0.079; 0.036
0.300-0.400; 2733.16; 247.43; 0.028; 0.086; 0.036
0.400-0.500; 2103.42; 214.43; 0.033; 0.096; 0.037
0.500-0.700; 1412.01; 153.16; 0.034; 0.103; 0.038
0.700-1.000; 718.94; 89.74; 0.046; 0.116; 0.041
1.000-1.300; 331.82; 54.29; 0.071; 0.147; 0.044
1.300-2.000; 90.74; 24.36; 0.137; 0.231; 0.051
2.000-3.000; 21.03; 7.04; 0.278; 0.186; 0.039

Statistical covariance matrix of measured cross section as function of $Q^2$ on scintillator, in units of $10^{-84}$ $(\text{cm}^2$/GeV${}^2/c${}^2$/nucleon$)^2$
----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$); 0.000-0.025; 0.025-0.050; 0.050-0.100; 0.100-0.200; 0.200-0.300; 0.300-0.400; 0.400-0.500; 0.500-0.700; 0.700-1.000; 1.000-1.300; 1.300-2.000; 2.000-3.000
0.000-0.025; 12588.365; 997.907; -805.851; -175.415; -12.014; -3.840; -2.954; -1.013; -1.935; -0.723; -0.531; -0.175
0.025-0.050; 997.907; 14929.823; 1929.772; -589.284; -214.404; -36.350; -8.937; -5.562; -3.890; -1.779; -0.493; -0.030
0.050-0.100; -805.851; 1929.772; 10965.271; 674.926; -508.532; -190.296; -62.976; -16.436; -3.694; -3.023; -1.259; -0.104
0.100-0.200; -175.415; -589.284; 674.926; 7118.253; 814.386; -378.057; -250.650; -76.736; -19.479; -5.880; -2.364; -0.485
0.200-0.300; -12.014; -214.404; -508.532; 814.386; 6771.264; 1416.831; -132.953; -214.847; -56.635; -19.106; -2.782; -1.670
0.300-0.400; -3.840; -36.350; -190.296; -378.057; 1416.831; 5865.008; 1736.357; -24.934; -128.954; -45.772; -7.149; -2.457
0.400-0.500; -2.954; -8.937; -62.976; -250.650; -132.953; 1736.357; 4823.638; 887.183; -77.544; -55.772; -11.482; 0.465
0.500-0.700; -1.013; -5.562; -16.436; -76.736; -214.847; -24.934; 887.183; 2338.753; 352.481; -49.685; -20.726; -1.956
0.700-1.000; -1.935; -3.890; -3.694; -19.479; -56.635; -128.954; -77.544; 352.481; 1092.546; 239.344; 3.234; -4.504
1.000-1.300; -0.723; -1.779; -3.023; -5.880; -19.106; -45.772; -55.772; -49.685; 239.344; 562.636; 91.453; 3.066
1.300-2.000; -0.531; -0.493; -1.259; -2.364; -2.782; -7.149; -11.482; -20.726; 3.234; 91.453; 153.493; 11.032
2.000-3.000; -0.175; -0.030; -0.104; -0.485; -1.670; -2.457; 0.465; -1.956; -4.504; 3.066; 11.032; 34.274

Systematic covariance matrix of measured cross section in $Q^2$ on scintillator, in units of $10^{-84}$ $(\text{cm}^2$/GeV${}^2/c${}^2$/nucleon$)^2$
----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$); 0.000-0.025; 0.025-0.050; 0.050-0.100; 0.100-0.200; 0.200-0.300; 0.300-0.400; 0.400-0.500; 0.500-0.700; 0.700-1.000; 1.000-1.300; 1.300-2.000; 2.000-3.000
0.000-0.025; 55578.445; 58860.557; 60378.311; 45220.647; 34618.319; 26584.728; 20025.404; 12986.738; 6460.467; 3981.279; 829.538; 205.817
0.025-0.050; 58860.557; 67278.874; 71209.690; 60105.923; 50535.710; 39818.233; 31808.493; 20735.959; 10139.678; 5164.600; 1487.729; 261.792
0.050-0.100; 60378.311; 71209.690; 79947.393; 69924.610; 60147.726; 47554.008; 38176.351; 25061.644; 12064.101; 6143.531; 1774.373; 308.808
0.100-0.200; 45220.647; 60105.923; 69924.610; 74185.188; 71691.029; 59199.546; 49384.624; 33309.494; 16489.765; 7198.661; 2728.158; 399.253
0.200-0.300; 34618.319; 50535.710; 60147.726; 71691.029; 75124.673; 63525.200; 54225.183; 37359.079; 19135.220; 8013.084; 3474.311; 468.633
0.300-0.400; 26584.728; 39818.233; 47554.008; 59199.546; 63525.200; 55354.698; 46951.905; 33113.395; 17206.412; 7264.286; 3260.826; 458.856
0.400-0.500; 20025.404; 31808.493; 38176.351; 49384.624; 54225.183; 46951.905; 41157.215; 28869.769; 15207.015; 6487.562; 2953.839; 418.405
0.500-0.700; 12986.738; 20735.959; 25061.644; 33309.494; 37359.079; 33113.395; 28869.769; 21118.541; 11534.464; 5238.876; 2309.615; 338.961
0.700-1.000; 6460.467; 10139.678; 12064.101; 16489.765; 19135.220; 17206.412; 15207.015; 11534.464; 6960.978; 3570.619; 1531.486; 228.184
1.000-1.300; 3981.279; 5164.600; 6143.531; 7198.661; 8013.084; 7264.286; 6487.562; 5238.876; 3570.619; 2385.019; 913.026; 154.129
1.300-2.000; 829.538; 1487.729; 1774.373; 2728.158; 3474.311; 3260.826; 2953.839; 2309.615; 1531.486; 913.026; 439.729; 62.254
2.000-3.000; 205.817; 261.792; 308.808; 399.253; 468.633; 458.856; 418.405; 338.961; 228.184; 154.129; 62.254; 15.245

Predicted cross sections from various neutrino generators as function of $Q^2$ on scintillator, in units of $10^{-42}$ $\text{cm}^2$/GeV${}^2/c${}^2$/nucleon
--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $W_{exp}$ on scintillator, in units of $10^{-42}$ $\text{cm}^2$/GeV/c${}^2$/nucleon, and the absolute and fractional cross section uncertainties
---------------------------------------------------------------------------------------------------------
Bin edges (GeV/c${}^2$);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.9-1.1; 380.21; 89.00; 0.100; 0.212; 0.059
1.1-1.2; 4969.82; 394.14; 0.026; 0.075; 0.038
1.2-1.3; 10893.98; 791.75; 0.015; 0.071; 0.034
1.3-1.4; 7534.12; 786.69; 0.031; 0.100; 0.033

Statistical covariance matrix of measured cross section as function of $W_{exp}$ on scintillator, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c${}^2$/nucleon$)^2$
-----------------------------------------------------------
Bin edges (GeV/c${}^2$); 0.9-1.1; 1.1-1.2; 1.2-1.3; 1.3-1.4
0.9-1.1; 1434.912; 298.236; -1959.309; -15.500
1.1-1.2; 298.236; 16108.522; -6199.017; -16343.752
1.2-1.3; -1959.309; -6199.017; 28235.499; 17223.717
1.3-1.4; -15.500; -16343.752; 17223.717; 53971.062

Systematic covariance matrix of measured cross section in $W_{exp}$ on scintillator, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c${}^2$/nucleon$)^2$
-----------------------------------------------------------
Bin edges (GeV/c${}^2$); 0.9-1.1; 1.1-1.2; 1.2-1.3; 1.3-1.4
0.9-1.1; 6486.707; 15615.022; 35973.498; 36397.745
1.1-1.2; 15615.022; 139234.924; 211164.417; 136341.941
1.2-1.3; 35973.498; 211164.417; 598624.922; 523114.324
1.3-1.4; 36397.745; 136341.941; 523114.324; 564914.576

Predicted cross sections from various neutrino generators as function of $W_{exp}$ on scintillator, in units of $10^{-42}$ $\text{cm}^2$/GeV/c${}^2$/nucleon
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV/c${}^2$); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $T_{\pi}$ on scintillator, in units of $10^{-42}$ $\text{cm}^2$/GeV/nucleon, and the absolute and fractional cross section uncertainties
-------------------------------------------------------------------------------------------------
Bin edges (GeV);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.035-0.100; 13123.56; 1025.94; 0.016; 0.076; 0.037
0.100-0.150; 9902.55; 655.87; 0.015; 0.064; 0.035
0.150-0.200; 6746.23; 521.56; 0.023; 0.074; 0.035
0.200-0.350; 3574.69; 367.65; 0.032; 0.098; 0.037

Statistical covariance matrix of measured cross section as function of $T_{\pi}$ on scintillator, in units of $10^{-84}$ $(\text{cm}^2$/GeV/nucleon$)^2$
-------------------------------------------------------------------
Bin edges (GeV); 0.035-0.100; 0.100-0.150; 0.150-0.200; 0.200-0.350
0.035-0.100; 46118.291; 870.889; -2121.179; -1189.136
0.100-0.150; 870.889; 23295.488; 2478.311; -458.209
0.150-0.200; -2121.179; 2478.311; 24009.621; 3296.240
0.200-0.350; -1189.136; -458.209; 3296.240; 13381.849

Systematic covariance matrix of measured cross section in $T_{\pi}$ on scintillator, in units of $10^{-84}$ $(\text{cm}^2$/GeV/nucleon$)^2$
-------------------------------------------------------------------
Bin edges (GeV); 0.035-0.100; 0.100-0.150; 0.150-0.200; 0.200-0.350
0.035-0.100; 1006425.993; 600004.017; 464834.038; 298853.945
0.100-0.150; 600004.017; 406873.221; 299782.750; 190420.988
0.150-0.200; 464834.038; 299782.750; 248015.149; 165499.617
0.200-0.350; 298853.945; 190420.988; 165499.617; 121786.467

Predicted cross sections from various neutrino generators as function of $T_{\pi}$ on scintillator, in units of $10^{-42}$ $\text{cm}^2$/GeV/nucleon
-------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $\theta_{\pi}$ on scintillator, in units of $10^{-42}$ $\text{cm}^2$/degree/nucleon, and the absolute and fractional cross section uncertainties
----------------------------------------------------------------------------------------------------
Bin edges (degree);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0-10; 3.46; 0.45; 0.079; 0.102; 0.039
10-20; 10.35; 1.05; 0.041; 0.092; 0.037
20-30; 15.83; 1.50; 0.032; 0.089; 0.036
30-40; 19.13; 1.65; 0.027; 0.082; 0.037
40-50; 21.54; 1.81; 0.026; 0.080; 0.038
50-60; 23.20; 1.83; 0.026; 0.074; 0.037
60-120; 19.20; 1.53; 0.019; 0.077; 0.035
120-135; 9.30; 0.69; 0.027; 0.069; 0.033
135-150; 6.21; 0.46; 0.031; 0.068; 0.034
150-165; 3.20; 0.30; 0.049; 0.079; 0.035
165-180; 0.78; 0.10; 0.110; 0.074; 0.037

Statistical covariance matrix of measured cross section as function of $\theta_{\pi}$ on scintillator, in units of $10^{-84}$ $(\text{cm}^2$/degree/nucleon$)^2$
-------------------------------------------------------------------------------------------------------
Bin edges (degree); 0-10; 10-20; 20-30; 30-40; 40-50; 50-60; 60-120; 120-135; 135-150; 150-165; 165-180
0-10; 0.074; 0.022; -0.002; -0.003; -0.001; -0.001; -0.000; -0.001; -0.000; -0.000; 0.005
10-20; 0.022; 0.183; 0.029; -0.007; -0.004; -0.004; -0.003; -0.002; -0.002; 0.002; 0.005
20-30; -0.002; 0.029; 0.250; 0.034; -0.009; -0.006; -0.003; -0.004; -0.003; 0.005; -0.000
30-40; -0.003; -0.007; 0.034; 0.276; 0.040; -0.011; -0.005; -0.006; 0.002; 0.002; -0.000
40-50; -0.001; -0.004; -0.009; 0.040; 0.323; 0.044; -0.006; -0.004; 0.002; -0.003; -0.001
50-60; -0.001; -0.004; -0.006; -0.011; 0.044; 0.376; 0.020; 0.002; -0.006; -0.002; -0.000
60-120; -0.000; -0.003; -0.003; -0.005; -0.006; 0.020; 0.133; 0.007; -0.002; 0.000; 0.000
120-135; -0.001; -0.002; -0.004; -0.006; -0.004; 0.002; 0.007; 0.064; 0.009; -0.001; 0.000
135-150; -0.000; -0.002; -0.003; 0.002; 0.002; -0.006; -0.002; 0.009; 0.036; 0.008; 0.001
150-165; -0.000; 0.002; 0.005; 0.002; -0.003; -0.002; 0.000; -0.001; 0.008; 0.024; 0.001
165-180; 0.005; 0.005; -0.000; -0.000; -0.001; -0.000; 0.000; 0.000; 0.001; 0.001; 0.007

Systematic covariance matrix of measured cross section in $\theta_{\pi}$ on scintillator, in units of $10^{-84}$ $(\text{cm}^2$/degree/nucleon$)^2$
-------------------------------------------------------------------------------------------------------
Bin edges (degree); 0-10; 10-20; 20-30; 30-40; 40-50; 50-60; 60-120; 120-135; 135-150; 150-165; 165-180
0-10; 0.125; 0.325; 0.470; 0.510; 0.522; 0.494; 0.301; 0.146; 0.097; 0.054; 0.014
10-20; 0.325; 0.913; 1.275; 1.384; 1.399; 1.314; 0.860; 0.434; 0.280; 0.161; 0.038
20-30; 0.470; 1.275; 1.989; 2.183; 2.306; 2.214; 1.631; 0.653; 0.431; 0.258; 0.059
30-40; 0.510; 1.384; 2.183; 2.450; 2.624; 2.532; 1.914; 0.750; 0.500; 0.299; 0.071
40-50; 0.522; 1.399; 2.306; 2.624; 2.936; 2.888; 2.220; 0.856; 0.575; 0.326; 0.078
50-60; 0.494; 1.314; 2.214; 2.532; 2.888; 2.972; 2.272; 0.903; 0.616; 0.349; 0.079
60-120; 0.301; 0.860; 1.631; 1.914; 2.220; 2.272; 2.193; 0.675; 0.463; 0.301; 0.059
120-135; 0.146; 0.434; 0.653; 0.750; 0.856; 0.903; 0.675; 0.407; 0.261; 0.118; 0.025
135-150; 0.097; 0.280; 0.431; 0.500; 0.575; 0.616; 0.463; 0.261; 0.176; 0.085; 0.018
150-165; 0.054; 0.161; 0.258; 0.299; 0.326; 0.349; 0.301; 0.118; 0.085; 0.064; 0.012
165-180; 0.014; 0.038; 0.059; 0.071; 0.078; 0.079; 0.059; 0.025; 0.018; 0.012; 0.003

Predicted cross sections from various neutrino generators as function of $\theta_{\pi}$ on scintillator, in units of $10^{-42}$ $\text{cm}^2$/degree/nucleon
----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (degree); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $p_{\mu}$ on carbon, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon, and the absolute and fractional cross section uncertainties
---------------------------------------------------------------------------------------------------
Bin edges (GeV/c);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
1.5-3.0; 143.43; 53.59; 0.348; 0.137; 0.038
3.0-4.0; 400.66; 96.71; 0.207; 0.124; 0.038
4.0-5.0; 489.84; 119.50; 0.183; 0.162; 0.039
5.0-6.0; 489.52; 115.11; 0.170; 0.163; 0.037
6.0-7.0; 310.21; 84.33; 0.194; 0.191; 0.037
7.0-8.5; 135.12; 44.89; 0.257; 0.210; 0.038
8.5-10.0; 36.97; 16.68; 0.364; 0.267; 0.041
10.0-20.0; 11.32; 5.78; 0.446; 0.247; 0.038

Statistical covariance matrix of measured cross section as function of $p_{\mu}$ on carbon, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 2487.306; 783.530; 123.415; 78.780; 75.516; 20.167; 1.410; 1.759
3.0-4.0; 783.530; 6883.567; 1843.185; 398.312; 105.427; 9.190; 0.161; 0.000
4.0-5.0; 123.415; 1843.185; 7998.915; 2532.020; 359.777; 55.429; 7.510; 0.000
5.0-6.0; 78.780; 398.312; 2532.020; 6906.017; 2408.268; 351.079; 61.864; 4.991
6.0-7.0; 75.516; 105.427; 359.777; 2408.268; 3610.355; 1147.420; 152.970; 34.063
7.0-8.5; 20.167; 9.190; 55.429; 351.079; 1147.420; 1207.419; 270.781; 15.516
8.5-10.0; 1.410; 0.161; 7.510; 61.864; 152.970; 270.781; 180.813; 22.407
10.0-20.0; 1.759; 0.000; 0.000; 4.991; 34.063; 15.516; 22.407; 25.537

Systematic covariance matrix of measured cross section in $p_{\mu}$ on carbon, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 384.799; 789.008; 1193.866; 1166.558; 826.990; 220.270; 87.278; 38.919
3.0-4.0; 789.008; 2468.666; 3297.934; 3441.037; 2430.366; 827.244; 278.953; 104.621
4.0-5.0; 1193.866; 3297.934; 6281.017; 5857.713; 4182.090; 1528.720; 419.419; 150.395
5.0-6.0; 1166.558; 3441.037; 5857.713; 6343.377; 4461.196; 1667.815; 497.086; 168.352
6.0-7.0; 826.990; 2430.366; 4182.090; 4461.196; 3502.013; 1401.819; 439.792; 128.544
7.0-8.5; 220.270; 827.244; 1528.720; 1667.815; 1401.819; 807.588; 248.509; 47.072
8.5-10.0; 87.278; 278.953; 419.419; 497.086; 439.792; 248.509; 97.422; 19.134
10.0-20.0; 38.919; 104.621; 150.395; 168.352; 128.544; 47.072; 19.134; 7.842

Predicted cross sections from various neutrino generators as function of $p_{\mu}$ on carbon, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $\theta_{\mu}$ on carbon, in units of $10^{-42}$ $\text{cm}^2$/degree/nucleon, and the absolute and fractional cross section uncertainties
----------------------------------------------------------------------------------------------------
Bin edges (degree);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0-2; 69.93; 21.86; 0.297; 0.096; 0.034
2-3; 293.81; 74.18; 0.226; 0.113; 0.033
3-4; 232.51; 71.15; 0.268; 0.147; 0.033
4-5; 243.12; 83.24; 0.275; 0.204; 0.037
5-6; 104.44; 64.79; 0.510; 0.353; 0.046
6-8; 165.82; 82.86; 0.411; 0.285; 0.039
8-10; 272.11; 109.74; 0.346; 0.207; 0.035
10-13; 210.36; 91.15; 0.384; 0.202; 0.039

Statistical covariance matrix of measured cross section as function of $\theta_{\mu}$ on carbon, in units of $10^{-84}$ $(\text{cm}^2$/degree/nucleon$)^2$
-------------------------------------------------------------
Bin edges (degree); 0-2; 2-3; 3-4; 4-5; 5-6; 6-8; 8-10; 10-13
0-2; 432.545; -42.190; -60.428; -10.381; 0.256; 0.206; -2.325; -2.718
2-3; -42.190; 4402.124; 227.802; -355.022; -55.531; -0.703; -21.100; -2.610
3-4; -60.428; 227.802; 3889.313; 556.447; -267.531; -59.679; -5.042; -9.166
4-5; -10.381; -355.022; 556.447; 4479.508; 604.254; -323.825; -38.103; 3.448
5-6; 0.256; -55.531; -267.531; 604.254; 2836.385; 323.719; -183.679; -8.398
6-8; 0.206; -0.703; -59.679; -323.825; 323.719; 4640.159; -126.552; -144.285
8-10; -2.325; -21.100; -5.042; -38.103; -183.679; -126.552; 8881.099; -343.995
10-13; -2.718; -2.610; -9.166; 3.448; -8.398; -144.285; -343.995; 6510.178

Systematic covariance matrix of measured cross section in $\theta_{\mu}$ on carbon, in units of $10^{-84}$ $(\text{cm}^2$/degree/nucleon$)^2$
-------------------------------------------------------------
Bin edges (degree); 0-2; 2-3; 3-4; 4-5; 5-6; 6-8; 8-10; 10-13
0-2; 45.099; 92.411; 103.281; 114.507; 74.645; 105.557; 149.681; 52.143
2-3; 92.411; 1100.609; 841.832; 1222.754; 769.793; 961.137; 1118.738; 1053.933
3-4; 103.281; 841.832; 1172.797; 1542.172; 1062.769; 1138.866; 1384.286; 1145.364
4-5; 114.507; 1222.754; 1542.172; 2449.024; 1531.587; 1737.054; 2156.829; 1604.998
5-6; 74.645; 769.793; 1062.769; 1531.587; 1361.346; 1240.504; 1502.525; 1102.167
6-8; 105.557; 961.137; 1138.866; 1737.054; 1240.504; 2226.414; 1880.519; 1195.813
8-10; 149.681; 1118.738; 1384.286; 2156.829; 1502.525; 1880.519; 3161.621; 1418.018
10-13; 52.143; 1053.933; 1145.364; 1604.998; 1102.167; 1195.813; 1418.018; 1798.854

Predicted cross sections from various neutrino generators as function of $\theta_{\mu}$ on carbon, in units of $10^{-42}$ $\text{cm}^2$/degree/nucleon
----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (degree); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $p_{\mu,||}$ on carbon, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon, and the absolute and fractional cross section uncertainties
---------------------------------------------------------------------------------------------------
Bin edges (GeV/c);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
1.5-3.0; 142.81; 54.37; 0.353; 0.142; 0.038
3.0-4.0; 414.13; 100.15; 0.207; 0.125; 0.037
4.0-5.0; 495.24; 120.33; 0.181; 0.162; 0.039
5.0-6.0; 470.54; 113.51; 0.174; 0.167; 0.038
6.0-7.0; 316.82; 84.97; 0.193; 0.186; 0.037
7.0-8.5; 131.56; 43.90; 0.258; 0.211; 0.038
8.5-10.0; 36.08; 16.51; 0.370; 0.270; 0.041
10.0-20.0; 11.27; 5.74; 0.446; 0.247; 0.038

Statistical covariance matrix of measured cross section as function of $p_{\mu,||}$ on carbon, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 2545.244; 728.621; 120.277; 77.608; 72.794; 19.444; 1.364; 1.702
3.0-4.0; 728.621; 7370.998; 1832.106; 356.992; 93.965; 8.392; 0.052; 0.000
4.0-5.0; 120.277; 1832.106; 8057.985; 2544.775; 374.057; 53.227; 7.161; 0.000
5.0-6.0; 77.608; 356.992; 2544.775; 6684.440; 2431.505; 348.631; 58.569; 4.882
6.0-7.0; 72.794; 93.965; 374.057; 2431.505; 3735.052; 1088.284; 140.039; 33.362
7.0-8.5; 19.444; 8.392; 53.227; 348.631; 1088.284; 1156.326; 260.739; 15.362
8.5-10.0; 1.364; 0.052; 7.161; 58.569; 140.039; 260.739; 177.793; 22.270
10.0-20.0; 1.702; 0.000; 0.000; 4.882; 33.362; 15.362; 22.270; 25.211

Systematic covariance matrix of measured cross section in $p_{\mu,||}$ on carbon, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 410.793; 807.898; 1244.792; 1207.063; 865.339; 222.378; 85.770; 40.987
3.0-4.0; 807.898; 2659.590; 3370.825; 3460.466; 2460.014; 783.208; 264.051; 103.430
4.0-5.0; 1244.792; 3370.825; 6421.428; 5800.897; 4234.157; 1488.178; 408.526; 149.058
5.0-6.0; 1207.063; 3460.466; 5800.897; 6199.385; 4432.492; 1594.078; 488.891; 166.781
6.0-7.0; 865.339; 2460.014; 4234.157; 4432.492; 3484.686; 1332.120; 428.733; 129.620
7.0-8.5; 222.378; 783.208; 1488.178; 1594.078; 1332.120; 770.937; 239.169; 44.936
8.5-10.0; 85.770; 264.051; 408.526; 488.891; 428.733; 239.169; 94.943; 18.573
10.0-20.0; 40.987; 103.430; 149.058; 166.781; 129.620; 44.936; 18.573; 7.764

Predicted cross sections from various neutrino generators as function of $p_{\mu,||}$ on carbon, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $p_{\mu,T}$ on carbon, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon, and the absolute and fractional cross section uncertainties
---------------------------------------------------------------------------------------------------
Bin edges (GeV/c);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.00-0.15; 677.76; 225.45; 0.321; 0.087; 0.034
0.15-0.30; 1738.89; 427.93; 0.225; 0.100; 0.034
0.30-0.45; 3334.80; 784.27; 0.200; 0.124; 0.035
0.45-0.60; 3255.16; 968.88; 0.227; 0.193; 0.037
0.60-0.75; 2354.67; 914.93; 0.305; 0.241; 0.037
0.75-0.90; 1095.46; 966.59; 0.687; 0.554; 0.049
0.90-1.25; 732.87; 537.65; 0.581; 0.448; 0.048
1.25-2.50; 41.20; 64.42; 1.409; 0.678; 0.036

Statistical covariance matrix of measured cross section as function of $p_{\mu,T}$ on carbon, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
---------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); 0.00-0.15; 0.15-0.30; 0.30-0.45; 0.45-0.60; 0.60-0.75; 0.75-0.90; 0.90-1.25; 1.25-2.50
0.00-0.15; 47345.844; 489.515; -9627.274; -1191.565; -50.835; 695.864; -132.553; -2.979
0.15-0.30; 489.515; 152597.493; 15878.159; -24434.942; -4415.122; -2630.600; -338.305; -26.218
0.30-0.45; -9627.274; 15878.159; 442805.481; 56960.571; -47584.361; -18432.176; -3106.294; -512.456
0.45-0.60; -1191.565; -24434.942; 56960.571; 545345.745; 82151.510; -38191.909; -22415.638; 566.213
0.60-0.75; -50.835; -4415.122; -47584.361; 82151.510; 514382.100; 160232.420; -4248.074; -2161.159
0.75-0.90; 695.864; -2630.600; -18432.176; -38191.909; 160232.420; 565653.640; 116267.363; -433.914
0.90-1.25; -132.553; -338.305; -3106.294; -22415.638; -4248.074; 116267.363; 181284.881; -260.193
1.25-2.50; -2.979; -26.218; -512.456; 566.213; -2161.159; -433.914; -260.193; 3369.229

Systematic covariance matrix of measured cross section in $p_{\mu,T}$ on carbon, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
---------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); 0.00-0.15; 0.15-0.30; 0.30-0.45; 0.45-0.60; 0.60-0.75; 0.75-0.90; 0.90-1.25; 1.25-2.50
0.00-0.15; 3483.817; 7652.058; 8866.626; 10183.622; 11849.515; 6912.592; 2468.776; 265.614
0.15-0.30; 7652.058; 30530.330; 51863.562; 66554.567; 71581.100; 50684.480; 18484.932; 1839.939
0.30-0.45; 8866.626; 51863.562; 172270.470; 234351.239; 208147.109; 144317.649; 56989.645; 6228.014
0.45-0.60; 10183.622; 66554.567; 234351.239; 393376.163; 322202.135; 212486.586; 91525.906; 9190.991
0.60-0.75; 11849.515; 71581.100; 208147.109; 322202.135; 322712.829; 223779.297; 80646.181; 9352.017
0.75-0.90; 6912.592; 50684.480; 144317.649; 212486.586; 223779.297; 368643.495; 152778.165; 12440.530
0.90-1.25; 2468.776; 18484.932; 56989.645; 91525.906; 80646.181; 152778.165; 107781.804; 5769.398
1.25-2.50; 265.614; 1839.939; 6228.014; 9190.991; 9352.017; 12440.530; 5769.398; 780.369

Predicted cross sections from various neutrino generators as function of $p_{\mu,T}$ on carbon, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $Q^2$ on carbon, in units of $10^{-42}$ $\text{cm}^2$/GeV${}^2/c${}^2$/nucleon, and the absolute and fractional cross section uncertainties
--------------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.000-0.025; 4110.92; 1313.92; 0.309; 0.082; 0.034
0.025-0.050; 3738.85; 1125.78; 0.289; 0.086; 0.035
0.050-0.100; 3372.90; 968.01; 0.257; 0.127; 0.033
0.100-0.200; 4499.60; 1037.27; 0.198; 0.119; 0.035
0.200-0.300; 2654.05; 855.20; 0.271; 0.175; 0.036
0.300-0.400; 2401.01; 861.33; 0.280; 0.224; 0.039
0.400-0.500; 1622.89; 738.87; 0.352; 0.289; 0.042
0.500-0.700; 934.89; 545.84; 0.465; 0.353; 0.040
0.700-1.000; 786.73; 497.09; 0.515; 0.366; 0.039
1.000-1.300; 508.34; 308.25; 0.541; 0.274; 0.040
1.300-2.000; 104.02; 162.03; 1.255; 0.923; 0.059
2.000-3.000; 43.44; 76.15; 1.619; 0.673; 0.050

Statistical covariance matrix of measured cross section as function of $Q^2$ on carbon, in units of $10^{-84}$ $(\text{cm}^2$/GeV${}^2/c${}^2$/nucleon$)^2$
----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$); 0.000-0.025; 0.025-0.050; 0.050-0.100; 0.100-0.200; 0.200-0.300; 0.300-0.400; 0.400-0.500; 0.500-0.700; 0.700-1.000; 1.000-1.300; 1.300-2.000; 2.000-3.000
0.000-0.025; 1612047.844; 133164.747; -109292.560; -38037.712; -210.854; -289.388; -431.586; -381.587; 1410.826; -116.093; -134.401; -15.298
0.025-0.050; 133164.747; 1163631.354; 296929.122; -89658.591; -29868.450; -4855.439; -2137.794; -1577.626; -2178.074; -485.529; -223.131; 12.313
0.050-0.100; -109292.560; 296929.122; 753462.588; 147506.891; -58070.191; -21930.282; -6742.827; -1558.373; 317.631; -580.345; -609.480; -76.275
0.100-0.200; -38037.712; -89658.591; 147506.891; 790275.558; 111043.502; -56840.469; -38915.673; -5121.184; -3538.403; -2738.221; -473.804; -314.496
0.200-0.300; -210.854; -29868.450; -58070.191; 111043.502; 516648.021; 193831.617; -9914.202; -26131.027; -9527.948; -4605.887; -2429.364; -225.566
0.300-0.400; -289.388; -4855.439; -21930.282; -56840.469; 193831.617; 453257.205; 226912.682; 727.533; -25604.708; -10358.162; 2497.816; -92.988
0.400-0.500; -431.586; -2137.794; -6742.827; -38915.673; -9914.202; 226912.682; 325672.916; 114465.431; -2753.532; -9681.002; -1603.063; -511.652
0.500-0.700; -381.587; -1577.626; -1558.373; -5121.184; -26131.027; 727.533; 114465.431; 188992.547; 64966.679; -2230.532; -223.786; -666.490
0.700-1.000; 1410.826; -2178.074; 317.631; -3538.403; -9527.948; -25604.708; -2753.532; 64966.679; 163968.352; 51804.379; 591.175; -1196.626
1.000-1.300; -116.093; -485.529; -580.345; -2738.221; -4605.887; -10358.162; -9681.002; -2230.532; 51804.379; 75645.608; 8609.031; -672.953
1.300-2.000; -134.401; -223.131; -609.480; -473.804; -2429.364; 2497.816; -1603.063; -223.786; 591.175; 8609.031; 17036.574; 2099.067
2.000-3.000; -15.298; 12.313; -76.275; -314.496; -225.566; -92.988; -511.652; -666.490; -1196.626; -672.953; 2099.067; 4943.006

Systematic covariance matrix of measured cross section in $Q^2$ on carbon, in units of $10^{-84}$ $(\text{cm}^2$/GeV${}^2/c${}^2$/nucleon$)^2$
----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$); 0.000-0.025; 0.025-0.050; 0.050-0.100; 0.100-0.200; 0.200-0.300; 0.300-0.400; 0.400-0.500; 0.500-0.700; 0.700-1.000; 1.000-1.300; 1.300-2.000; 2.000-3.000
0.000-0.025; 114340.749; 63203.907; 97883.668; 69702.441; 50788.032; 44606.610; 50119.145; 27594.492; 15002.767; 9359.854; 2927.239; 1444.850
0.025-0.050; 63203.907; 103757.689; 84392.474; 109039.744; 61996.950; 53071.693; 63755.278; 53044.149; 28270.909; 14167.656; 3437.170; 2164.095
0.050-0.100; 97883.668; 84392.474; 183575.702; 170724.672; 142519.813; 153118.040; 139533.540; 99833.908; 67543.256; 30334.664; 12124.226; 4509.597
0.100-0.200; 69702.441; 109039.744; 170724.672; 285646.828; 223066.738; 226804.698; 203762.849; 146664.829; 78950.233; 38488.714; 19109.338; 6346.318
0.200-0.300; 50788.032; 61996.950; 142519.813; 223066.738; 214718.388; 225859.884; 194853.625; 120137.142; 64661.826; 32947.723; 16705.759; 4606.379
0.300-0.400; 44606.610; 53071.693; 153118.040; 226804.698; 225859.884; 288638.745; 230674.942; 132653.732; 72541.441; 34292.653; 21857.936; 5416.617
0.400-0.500; 50119.145; 63755.278; 139533.540; 203762.849; 194853.625; 230674.942; 220250.698; 124449.181; 63894.843; 32171.484; 19459.809; 5250.944
0.500-0.700; 27594.492; 53044.149; 99833.908; 146664.829; 120137.142; 132653.732; 124449.181; 108949.639; 72984.339; 34427.668; 17917.460; 5931.924
0.700-1.000; 15002.767; 28270.909; 67543.256; 78950.233; 64661.826; 72541.441; 63894.843; 72984.339; 83134.974; 34268.597; 17608.447; 5894.400
1.000-1.300; 9359.854; 14167.656; 30334.664; 38488.714; 32947.723; 34292.653; 32171.484; 34427.668; 34268.597; 19372.429; 10260.940; 3053.558
1.300-2.000; 2927.239; 3437.170; 12124.226; 19109.338; 16705.759; 21857.936; 19459.809; 17917.460; 17608.447; 10260.940; 9218.640; 1777.178
2.000-3.000; 1444.850; 2164.095; 4509.597; 6346.318; 4606.379; 5416.617; 5250.944; 5931.924; 5894.400; 3053.558; 1777.178; 855.347

Predicted cross sections from various neutrino generators as function of $Q^2$ on carbon, in units of $10^{-42}$ $\text{cm}^2$/GeV${}^2/c${}^2$/nucleon
--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $W_{exp}$ on carbon, in units of $10^{-42}$ $\text{cm}^2$/GeV/c${}^2$/nucleon, and the absolute and fractional cross section uncertainties
---------------------------------------------------------------------------------------------------------
Bin edges (GeV/c${}^2$);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.9-1.1; 935.92; 613.41; 0.627; 0.191; 0.043
1.1-1.2; 5238.76; 1031.06; 0.175; 0.091; 0.036
1.2-1.3; 8434.70; 2309.31; 0.200; 0.187; 0.033
1.3-1.4; 4744.74; 3791.22; 0.529; 0.599; 0.033

Statistical covariance matrix of measured cross section as function of $W_{exp}$ on carbon, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c${}^2$/nucleon$)^2$
-----------------------------------------------------------
Bin edges (GeV/c${}^2$); 0.9-1.1; 1.1-1.2; 1.2-1.3; 1.3-1.4
0.9-1.1; 344280.921; -5955.534; -433736.932; -328835.505
1.1-1.2; -5955.534; 837000.556; 82998.926; -910335.711
1.2-1.3; -433736.932; 82998.926; 2848202.794; 1532250.771
1.3-1.4; -328835.505; -910335.711; 1532250.771; 6306221.739

Systematic covariance matrix of measured cross section in $W_{exp}$ on carbon, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c${}^2$/nucleon$)^2$
-----------------------------------------------------------
Bin edges (GeV/c${}^2$); 0.9-1.1; 1.1-1.2; 1.2-1.3; 1.3-1.4
0.9-1.1; 31991.340; 34754.971; 26908.976; 39260.342
1.1-1.2; 34754.971; 226074.839; 269792.794; 290485.892
1.2-1.3; 26908.976; 269792.794; 2484692.008; 4127535.293
1.3-1.4; 39260.342; 290485.892; 4127535.293; 8067146.466

Predicted cross sections from various neutrino generators as function of $W_{exp}$ on carbon, in units of $10^{-42}$ $\text{cm}^2$/GeV/c${}^2$/nucleon
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV/c${}^2$); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $T_{\pi}$ on carbon, in units of $10^{-42}$ $\text{cm}^2$/GeV/nucleon, and the absolute and fractional cross section uncertainties
-------------------------------------------------------------------------------------------------
Bin edges (GeV);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.035-0.100; 11544.77; 2671.16; 0.176; 0.151; 0.036
0.100-0.150; 9366.27; 1783.83; 0.132; 0.137; 0.034
0.150-0.200; 5705.08; 1763.73; 0.226; 0.211; 0.033
0.200-0.350; 2730.47; 1583.72; 0.425; 0.394; 0.040

Statistical covariance matrix of measured cross section as function of $T_{\pi}$ on carbon, in units of $10^{-84}$ $(\text{cm}^2$/GeV/nucleon$)^2$
-------------------------------------------------------------------
Bin edges (GeV); 0.035-0.100; 0.100-0.150; 0.150-0.200; 0.200-0.350
0.035-0.100; 4110120.545; 450633.521; -366102.636; -6362.214
0.100-0.150; 450633.521; 1529252.308; 596865.376; 246606.388
0.150-0.200; -366102.636; 596865.376; 1657591.298; 826260.188
0.200-0.350; -6362.214; 246606.388; 826260.188; 1349320.553

Systematic covariance matrix of measured cross section in $T_{\pi}$ on carbon, in units of $10^{-84}$ $(\text{cm}^2$/GeV/nucleon$)^2$
-------------------------------------------------------------------
Bin edges (GeV); 0.035-0.100; 0.100-0.150; 0.150-0.200; 0.200-0.350
0.035-0.100; 3024981.510; 1978891.970; 1702989.640; 1319045.699
0.100-0.150; 1978891.970; 1652801.001; 1398786.930; 954689.298
0.150-0.200; 1702989.640; 1398786.930; 1453140.559; 1071815.858
0.200-0.350; 1319045.699; 954689.298; 1071815.858; 1158852.632

Predicted cross sections from various neutrino generators as function of $T_{\pi}$ on carbon, in units of $10^{-42}$ $\text{cm}^2$/GeV/nucleon
-------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $\theta_{\pi}$ on carbon, in units of $10^{-42}$ $\text{cm}^2$/degree/nucleon, and the absolute and fractional cross section uncertainties
----------------------------------------------------------------------------------------------------
Bin edges (degree);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0-10; 3.68; 5.99; 1.483; 0.671; 0.045
10-20; 9.04; 6.38; 0.627; 0.325; 0.040
20-30; 14.15; 5.91; 0.339; 0.244; 0.035
30-40; 16.26; 5.52; 0.279; 0.194; 0.037
40-50; 21.86; 6.14; 0.228; 0.163; 0.036
50-60; 18.12; 5.63; 0.256; 0.176; 0.034
60-120; 17.45; 4.32; 0.207; 0.135; 0.035
120-135; 9.75; 3.15; 0.291; 0.141; 0.033
135-150; 8.14; 2.79; 0.310; 0.146; 0.033
150-165; 5.01; 3.21; 0.556; 0.319; 0.039
165-180; 1.05; 0.91; 0.768; 0.395; 0.036

Statistical covariance matrix of measured cross section as function of $\theta_{\pi}$ on carbon, in units of $10^{-84}$ $(\text{cm}^2$/degree/nucleon$)^2$
-------------------------------------------------------------------------------------------------------
Bin edges (degree); 0-10; 10-20; 20-30; 30-40; 40-50; 50-60; 60-120; 120-135; 135-150; 150-165; 165-180
0-10; 29.766; 12.455; 4.832; -1.353; 2.463; -0.442; -0.606; -0.302; -0.460; -0.539; 0.102
10-20; 12.455; 32.119; 11.299; -0.769; -0.780; -1.218; -0.439; 0.010; -0.135; 0.286; 2.196
20-30; 4.832; 11.299; 23.034; 5.013; -1.963; -1.259; -0.814; -0.799; -0.565; 0.421; 0.728
30-40; -1.353; -0.769; 5.013; 20.496; 7.417; -0.553; -0.845; -0.311; 0.136; -0.222; -0.201
40-50; 2.463; -0.780; -1.963; 7.417; 24.897; 6.425; -0.456; -0.672; -0.583; -1.089; -0.313
50-60; -0.442; -1.218; -1.259; -0.553; 6.425; 21.543; 4.262; -0.433; -0.423; -0.570; -0.167
60-120; -0.606; -0.439; -0.814; -0.845; -0.456; 4.262; 13.098; 1.406; -0.111; -0.194; -0.021
120-135; -0.302; 0.010; -0.799; -0.311; -0.672; -0.433; 1.406; 8.040; 1.280; 0.071; 0.060
135-150; -0.460; -0.135; -0.565; 0.136; -0.583; -0.423; -0.111; 1.280; 6.378; 4.357; 0.394
150-165; -0.539; 0.286; 0.421; -0.222; -1.089; -0.570; -0.194; 0.071; 4.357; 7.762; 0.096
165-180; 0.102; 2.196; 0.728; -0.201; -0.313; -0.167; -0.021; 0.060; 0.394; 0.096; 0.653

Systematic covariance matrix of measured cross section in $\theta_{\pi}$ on carbon, in units of $10^{-84}$ $(\text{cm}^2$/degree/nucleon$)^2$
-------------------------------------------------------------------------------------------------------
Bin edges (degree); 0-10; 10-20; 20-30; 30-40; 40-50; 50-60; 60-120; 120-135; 135-150; 150-165; 165-180
0-10; 6.099; 2.112; 3.025; 2.738; 2.224; 2.087; 1.429; 1.276; 1.283; 1.506; 0.034
10-20; 2.112; 8.617; 9.250; 7.393; 8.503; 7.705; 4.256; 2.782; 2.277; 1.852; 0.710
20-30; 3.025; 9.250; 11.938; 9.913; 10.228; 8.821; 5.209; 3.110; 2.750; 1.823; 0.670
30-40; 2.738; 7.393; 9.913; 9.939; 8.952; 7.789; 4.739; 2.801; 2.587; 1.857; 0.574
40-50; 2.224; 8.503; 10.228; 8.952; 12.744; 10.942; 6.933; 3.974; 3.154; 1.512; 0.677
50-60; 2.087; 7.705; 8.821; 7.789; 10.942; 10.147; 6.381; 3.840; 2.837; 1.708; 0.712
60-120; 1.429; 4.256; 5.209; 4.739; 6.933; 6.381; 5.548; 2.655; 1.714; 0.957; 0.559
120-135; 1.276; 2.782; 3.110; 2.801; 3.974; 3.840; 2.655; 1.883; 1.275; 1.207; 0.335
135-150; 1.283; 2.277; 2.750; 2.587; 3.154; 2.837; 1.714; 1.275; 1.417; 0.745; 0.186
150-165; 1.506; 1.852; 1.823; 1.857; 1.512; 1.708; 0.957; 1.207; 0.745; 2.546; 0.259
165-180; 0.034; 0.710; 0.670; 0.574; 0.677; 0.712; 0.559; 0.335; 0.186; 0.259; 0.173

Predicted cross sections from various neutrino generators as function of $\theta_{\pi}$ on carbon, in units of $10^{-42}$ $\text{cm}^2$/degree/nucleon
----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (degree); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $p_{\mu}$ on water, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon, and the absolute and fractional cross section uncertainties
---------------------------------------------------------------------------------------------------
Bin edges (GeV/c);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
1.5-3.0; 117.95; 52.87; 0.410; 0.180; 0.035
3.0-4.0; 185.58; 88.01; 0.386; 0.276; 0.048
4.0-5.0; 457.01; 118.99; 0.211; 0.153; 0.041
5.0-6.0; 476.40; 113.68; 0.187; 0.148; 0.037
6.0-7.0; 340.82; 84.27; 0.207; 0.135; 0.035
7.0-8.5; 162.09; 46.27; 0.233; 0.165; 0.032
8.5-10.0; 46.21; 16.77; 0.317; 0.176; 0.031
10.0-20.0; 6.09; 2.91; 0.438; 0.192; 0.037

Statistical covariance matrix of measured cross section as function of $p_{\mu}$ on water, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 2344.004; 445.008; 69.019; 37.629; 28.309; 10.974; 8.907; 0.011
3.0-4.0; 445.008; 5127.450; 2079.943; 557.499; 60.656; 35.261; 3.708; 1.132
4.0-5.0; 69.019; 2079.943; 9264.813; 3453.632; 698.630; 141.989; 30.908; 2.745
5.0-6.0; 37.629; 557.499; 3453.632; 7926.040; 3136.162; 481.482; 55.213; 7.682
6.0-7.0; 28.309; 60.656; 698.630; 3136.162; 4992.546; 1267.690; 85.475; 1.391
7.0-8.5; 10.974; 35.261; 141.989; 481.482; 1267.690; 1425.398; 217.459; 10.233
8.5-10.0; 8.907; 3.708; 30.908; 55.213; 85.475; 217.459; 215.068; 20.762
10.0-20.0; 0.011; 1.132; 2.745; 7.682; 1.391; 10.233; 20.762; 7.127

Systematic covariance matrix of measured cross section in $p_{\mu}$ on water, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 451.412; 564.022; 898.038; 799.031; 682.157; 419.447; 119.619; 9.347
3.0-4.0; 564.022; 2619.122; 2753.930; 2802.366; 1580.375; 770.858; 208.530; 26.336
4.0-5.0; 898.038; 2753.930; 4893.632; 4338.470; 2681.647; 1244.144; 288.103; 47.295
5.0-6.0; 799.031; 2802.366; 4338.470; 4998.182; 2697.240; 1079.987; 305.276; 52.912
6.0-7.0; 682.157; 1580.375; 2681.647; 2697.240; 2109.131; 974.516; 247.648; 36.237
7.0-8.5; 419.447; 770.858; 1244.144; 1079.987; 974.516; 715.744; 182.693; 18.250
8.5-10.0; 119.619; 208.530; 288.103; 305.276; 247.648; 182.693; 66.308; 4.025
10.0-20.0; 9.347; 26.336; 47.295; 52.912; 36.237; 18.250; 4.025; 1.361

Predicted cross sections from various neutrino generators as function of $p_{\mu}$ on water, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $\theta_{\mu}$ on water, in units of $10^{-42}$ $\text{cm}^2$/degree/nucleon, and the absolute and fractional cross section uncertainties
----------------------------------------------------------------------------------------------------
Bin edges (degree);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0-2; 63.72; 18.14; 0.260; 0.117; 0.031
2-3; 217.48; 63.11; 0.271; 0.103; 0.035
3-4; 246.44; 72.74; 0.267; 0.125; 0.033
4-5; 207.57; 88.04; 0.382; 0.184; 0.034
5-6; 136.66; 83.70; 0.536; 0.296; 0.037
6-8; 236.70; 102.60; 0.366; 0.233; 0.040
8-10; 290.88; 114.06; 0.340; 0.195; 0.039
10-13; 14.67; 57.44; 3.399; 1.945; 0.181

Statistical covariance matrix of measured cross section as function of $\theta_{\mu}$ on water, in units of $10^{-84}$ $(\text{cm}^2$/degree/nucleon$)^2$
-------------------------------------------------------------
Bin edges (degree); 0-2; 2-3; 3-4; 4-5; 5-6; 6-8; 8-10; 10-13
0-2; 273.470; 54.585; -101.543; -17.484; -0.727; -4.685; -0.455; 0.011
2-3; 54.585; 3478.295; 496.736; -513.517; -80.607; -13.769; -12.044; 0.139
3-4; -101.543; 496.736; 4336.745; 942.105; -394.960; -115.405; 5.655; 0.149
4-5; -17.484; -513.517; 942.105; 6294.647; 1188.026; -463.504; -39.117; 0.892
5-6; -0.727; -80.607; -394.960; 1188.026; 5373.660; 607.700; -342.608; -2.822
6-8; -4.685; -13.769; -115.405; -463.504; 607.700; 7487.508; -398.111; -72.215
8-10; -0.455; -12.044; 5.655; -39.117; -342.608; -398.111; 9799.885; 587.996
10-13; 0.011; 0.139; 0.149; 0.892; -2.822; -72.215; 587.996; 2485.525

Systematic covariance matrix of measured cross section in $\theta_{\mu}$ on water, in units of $10^{-84}$ $(\text{cm}^2$/degree/nucleon$)^2$
-------------------------------------------------------------
Bin edges (degree); 0-2; 2-3; 3-4; 4-5; 5-6; 6-8; 8-10; 10-13
0-2; 55.609; 108.738; 139.883; 81.848; 35.719; 28.759; 40.840; -6.741
2-3; 108.738; 504.494; 552.733; 601.157; 570.449; 631.701; 410.197; 287.381
3-4; 139.883; 552.733; 954.832; 802.914; 660.357; 1116.479; 944.109; 450.452
4-5; 81.848; 601.157; 802.914; 1456.929; 1320.732; 1478.837; 1299.382; 751.433
5-6; 35.719; 570.449; 660.357; 1320.732; 1632.620; 1328.831; 1269.663; 881.853
6-8; 28.759; 631.701; 1116.479; 1478.837; 1328.831; 3040.213; 1943.068; 1180.314
8-10; 40.840; 410.197; 944.109; 1299.382; 1269.663; 1943.068; 3209.779; 1043.855
10-13; -6.741; 287.381; 450.452; 751.433; 881.853; 1180.314; 1043.855; 814.089

Predicted cross sections from various neutrino generators as function of $\theta_{\mu}$ on water, in units of $10^{-42}$ $\text{cm}^2$/degree/nucleon
----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (degree); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $p_{\mu,||}$ on water, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon, and the absolute and fractional cross section uncertainties
---------------------------------------------------------------------------------------------------
Bin edges (GeV/c);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
1.5-3.0; 136.29; 60.24; 0.389; 0.210; 0.035
3.0-4.0; 209.53; 91.74; 0.357; 0.253; 0.046
4.0-5.0; 467.09; 122.37; 0.211; 0.155; 0.041
5.0-6.0; 454.55; 110.72; 0.192; 0.149; 0.037
6.0-7.0; 332.04; 82.82; 0.211; 0.134; 0.034
7.0-8.5; 150.87; 44.38; 0.239; 0.171; 0.032
8.5-10.0; 44.53; 16.29; 0.319; 0.180; 0.031
10.0-20.0; 6.13; 2.91; 0.436; 0.189; 0.037

Statistical covariance matrix of measured cross section as function of $p_{\mu,||}$ on water, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 2806.437; 504.890; 73.486; 37.165; 29.685; 10.703; 9.867; 0.011
3.0-4.0; 504.890; 5594.629; 2192.711; 520.469; 52.881; 35.865; 3.809; 1.132
4.0-5.0; 73.486; 2192.711; 9743.624; 3427.026; 667.524; 136.501; 30.407; 2.822
5.0-6.0; 37.165; 520.469; 3427.026; 7644.453; 2938.764; 447.993; 53.709; 7.692
6.0-7.0; 29.685; 52.881; 667.524; 2938.764; 4887.686; 1195.760; 81.566; 1.344
7.0-8.5; 10.703; 35.865; 136.501; 447.993; 1195.760; 1302.963; 209.148; 9.855
8.5-10.0; 9.867; 3.809; 30.407; 53.709; 81.566; 209.148; 201.152; 20.494
10.0-20.0; 0.011; 1.132; 2.822; 7.692; 1.344; 9.855; 20.494; 7.146

Systematic covariance matrix of measured cross section in $p_{\mu,||}$ on water, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 822.289; 462.724; 1028.704; 801.765; 665.651; 470.679; 127.720; 9.731
3.0-4.0; 462.724; 2820.764; 2891.273; 2824.462; 1605.847; 795.496; 223.430; 27.984
4.0-5.0; 1028.704; 2891.273; 5230.407; 4401.956; 2668.438; 1195.644; 289.928; 49.303
5.0-6.0; 801.765; 2824.462; 4401.956; 4615.427; 2549.872; 1005.696; 294.413; 50.238
6.0-7.0; 665.651; 1605.847; 2668.438; 2549.872; 1972.173; 891.953; 230.546; 34.929
7.0-8.5; 470.679; 795.496; 1195.644; 1005.696; 891.953; 666.928; 168.923; 17.475
8.5-10.0; 127.720; 223.430; 289.928; 294.413; 230.546; 168.923; 64.052; 3.808
10.0-20.0; 9.731; 27.984; 49.303; 50.238; 34.929; 17.475; 3.808; 1.345

Predicted cross sections from various neutrino generators as function of $p_{\mu,||}$ on water, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $p_{\mu,T}$ on water, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon, and the absolute and fractional cross section uncertainties
---------------------------------------------------------------------------------------------------
Bin edges (GeV/c);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.00-0.15; 427.07; 156.83; 0.350; 0.110; 0.031
0.15-0.30; 1552.75; 434.21; 0.252; 0.122; 0.030
0.30-0.45; 3698.80; 892.81; 0.212; 0.115; 0.035
0.45-0.60; 3113.42; 1107.87; 0.288; 0.209; 0.035
0.60-0.75; 762.06; 764.44; 0.739; 0.678; 0.047
0.75-0.90; 2313.61; 1115.44; 0.419; 0.239; 0.032
0.90-1.25; 1015.62; 585.68; 0.541; 0.201; 0.038
1.25-2.50; 61.79; 101.64; 0.926; 1.360; 0.066

Statistical covariance matrix of measured cross section as function of $p_{\mu,T}$ on water, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
---------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); 0.00-0.15; 0.15-0.30; 0.30-0.45; 0.45-0.60; 0.60-0.75; 0.75-0.90; 0.90-1.25; 1.25-2.50
0.00-0.15; 22384.290; 309.360; -7344.185; -1230.080; -94.202; -98.135; -6.266; 1.649
0.15-0.30; 309.360; 152790.960; 14256.803; -30091.672; -6430.353; -2133.393; -3061.313; -32.386
0.30-0.45; -7344.185; 14256.803; 617215.664; 92003.011; -20825.426; -38780.595; -3925.249; -1075.423
0.45-0.60; -1230.080; -30091.672; 92003.011; 805716.499; 171697.794; -44210.017; -7286.457; 778.975
0.60-0.75; -94.202; -6430.353; -20825.426; 171697.794; 317423.898; 241253.824; 4577.656; -1266.640
0.75-0.90; -98.135; -2133.393; -38780.595; -44210.017; 241253.824; 938404.156; 35594.495; -1501.990
0.90-1.25; -6.266; -3061.313; -3925.249; -7286.457; 4577.656; 35594.495; 301365.386; 99.880
1.25-2.50; 1.649; -32.386; -1075.423; 778.975; -1266.640; -1501.990; 99.880; 3273.325

Systematic covariance matrix of measured cross section in $p_{\mu,T}$ on water, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
---------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); 0.00-0.15; 0.15-0.30; 0.30-0.45; 0.45-0.60; 0.60-0.75; 0.75-0.90; 0.90-1.25; 1.25-2.50
0.00-0.15; 2212.331; 7014.185; 6289.850; 3963.270; -1784.760; 340.915; 597.445; -91.941
0.15-0.30; 7014.185; 35749.178; 50405.043; 58067.522; 33792.236; 35975.418; 6890.791; 1602.846
0.30-0.45; 6289.850; 50405.043; 179890.379; 203145.934; 115557.035; 120354.622; 27245.951; 10487.937
0.45-0.60; 3963.270; 58067.522; 203145.934; 421666.486; 253933.394; 248251.930; 32377.946; 25258.683
0.60-0.75; -1784.760; 33792.236; 115557.035; 253933.394; 266938.915; 244228.251; 45765.171; 16013.665
0.75-0.90; 340.915; 35975.418; 120354.622; 248251.930; 244228.251; 305802.129; 47834.834; 14707.867
0.90-1.25; 597.445; 6890.791; 27245.951; 32377.946; 45765.171; 47834.834; 41657.051; 893.402
1.25-2.50; -91.941; 1602.846; 10487.937; 25258.683; 16013.665; 14707.867; 893.402; 7058.065

Predicted cross sections from various neutrino generators as function of $p_{\mu,T}$ on water, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $Q^2$ on water, in units of $10^{-42}$ $\text{cm}^2$/GeV${}^2/c${}^2$/nucleon, and the absolute and fractional cross section uncertainties
--------------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.000-0.025; 2480.15; 898.11; 0.346; 0.106; 0.031
0.025-0.050; 2698.62; 1003.28; 0.330; 0.171; 0.033
0.050-0.100; 3608.06; 1040.14; 0.268; 0.106; 0.028
0.100-0.200; 4573.34; 1179.68; 0.224; 0.127; 0.034
0.200-0.300; 3545.20; 1057.43; 0.253; 0.158; 0.034
0.300-1.300; 638.77; 323.90; 0.375; 0.341; 0.038
1.300-2.000; 563.66; 378.38; 0.613; 0.275; 0.035
2.000-3.000; 60.16; 107.17; 0.885; 1.546; 0.072

Statistical covariance matrix of measured cross section as function of $Q^2$ on water, in units of $10^{-84}$ $(\text{cm}^2$/GeV${}^2/c${}^2$/nucleon$)^2$
------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$); 0.000-0.025; 0.025-0.050; 0.050-0.100; 0.100-0.200; 0.200-0.300; 0.300-1.300; 1.300-2.000; 2.000-3.000
0.000-0.025; 737910.311; 134711.025; -89360.998; -31088.514; -2618.557; -324.926; -0.770; -1.189
0.025-0.050; 134711.025; 793841.706; 333689.764; -89325.086; -44223.884; -952.144; -494.547; -5.120
0.050-0.100; -89360.998; 333689.764; 936646.336; 126010.540; -86362.695; -7058.249; -2918.545; -90.130
0.100-0.200; -31088.514; -89325.086; 126010.540; 1051659.826; 307358.275; -24755.356; -6781.373; -690.978
0.200-0.300; -2618.557; -44223.884; -86362.695; 307358.275; 803030.467; 25543.239; -13033.818; 172.523
0.300-1.300; -324.926; -952.144; -7058.249; -24755.356; 25543.239; 57416.252; 1624.192; -345.051
1.300-2.000; -0.770; -494.547; -2918.545; -6781.373; -13033.818; 1624.192; 119223.261; 93.238
2.000-3.000; -1.189; -5.120; -90.130; -690.978; 172.523; -345.051; 93.238; 2834.882

Systematic covariance matrix of measured cross section in $Q^2$ on water, in units of $10^{-84}$ $(\text{cm}^2$/GeV${}^2/c${}^2$/nucleon$)^2$
------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$); 0.000-0.025; 0.025-0.050; 0.050-0.100; 0.100-0.200; 0.200-0.300; 0.300-1.300; 1.300-2.000; 2.000-3.000
0.000-0.025; 68685.777; 99092.605; 67287.625; 59917.695; 30844.096; -1265.600; 8783.647; -575.413
0.025-0.050; 99092.605; 212727.324; 129946.537; 151239.000; 86775.289; 14457.069; 1406.976; -268.952
0.050-0.100; 67287.625; 129946.537; 145254.442; 131364.523; 127635.806; 43360.984; 15481.951; 5821.559
0.100-0.200; 59917.695; 151239.000; 131364.523; 339983.217; 241123.764; 58008.934; 7571.832; 14480.329
0.200-0.300; 30844.096; 86775.289; 127635.806; 241123.764; 315118.422; 84308.069; 15162.848; 18844.419
0.300-1.300; -1265.600; 14457.069; 43360.984; 58008.934; 84308.069; 47496.488; 14950.425; 7426.101
1.300-2.000; 8783.647; 1406.976; 15481.951; 7571.832; 15162.848; 14950.425; 23946.121; 3237.185
2.000-3.000; -575.413; -268.952; 5821.559; 14480.329; 18844.419; 7426.101; 3237.185; 8651.566

Predicted cross sections from various neutrino generators as function of $Q^2$ on water, in units of $10^{-42}$ $\text{cm}^2$/GeV${}^2/c${}^2$/nucleon
--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $W_{exp}$ on water, in units of $10^{-42}$ $\text{cm}^2$/GeV/c${}^2$/nucleon, and the absolute and fractional cross section uncertainties
---------------------------------------------------------------------------------------------------------
Bin edges (GeV/c${}^2$);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.9-1.1; 1604.24; 1413.62; 0.847; 0.242; 0.037
1.1-1.2; 7771.74; 1887.69; 0.206; 0.129; 0.034
1.2-1.3; 5069.96; 2456.47; 0.368; 0.315; 0.033
1.3-1.4; 1635.65; 1510.53; 0.665; 0.641; 0.035

Statistical covariance matrix of measured cross section as function of $W_{exp}$ on water, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c${}^2$/nucleon$)^2$
-----------------------------------------------------------
Bin edges (GeV/c${}^2$); 0.9-1.1; 1.1-1.2; 1.2-1.3; 1.3-1.4
0.9-1.1; 1847344.362; -656709.599; -543616.547; -214453.239
1.1-1.2; -656709.599; 2563274.464; -922303.488; -458316.063
1.2-1.3; -543616.547; -922303.488; 3484780.550; 1620816.512
1.3-1.4; -214453.239; -458316.063; 1620816.512; 1183090.426

Systematic covariance matrix of measured cross section in $W_{exp}$ on water, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c${}^2$/nucleon$)^2$
-----------------------------------------------------------
Bin edges (GeV/c${}^2$); 0.9-1.1; 1.1-1.2; 1.2-1.3; 1.3-1.4
0.9-1.1; 150974.241; 50687.062; 58336.608; 39527.718
1.1-1.2; 50687.062; 1000092.261; 133191.537; -6137.137
1.2-1.3; 58336.608; 133191.537; 2549465.255; 1600707.642
1.3-1.4; 39527.718; -6137.137; 1600707.642; 1098601.315

Predicted cross sections from various neutrino generators as function of $W_{exp}$ on water, in units of $10^{-42}$ $\text{cm}^2$/GeV/c${}^2$/nucleon
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV/c${}^2$); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $T_{\pi}$ on water, in units of $10^{-42}$ $\text{cm}^2$/GeV/nucleon, and the absolute and fractional cross section uncertainties
-------------------------------------------------------------------------------------------------
Bin edges (GeV);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.035-0.100; 14951.68; 3806.97; 0.227; 0.116; 0.032
0.100-0.150; 8200.70; 1951.07; 0.194; 0.137; 0.035
0.150-0.200; 6207.98; 1941.76; 0.264; 0.168; 0.034
0.200-0.350; 2966.39; 1310.43; 0.348; 0.272; 0.033

Statistical covariance matrix of measured cross section as function of $T_{\pi}$ on water, in units of $10^{-84}$ $(\text{cm}^2$/GeV/nucleon$)^2$
-------------------------------------------------------------------
Bin edges (GeV); 0.035-0.100; 0.100-0.150; 0.150-0.200; 0.200-0.350
0.035-0.100; 11487318.614; 868059.738; -673181.424; -199663.456
0.100-0.150; 868059.738; 2541618.601; 323855.531; -105323.874
0.150-0.200; -673181.424; 323855.531; 2681915.718; 246201.197
0.200-0.350; -199663.456; -105323.874; 246201.197; 1065321.825

Systematic covariance matrix of measured cross section in $T_{\pi}$ on water, in units of $10^{-84}$ $(\text{cm}^2$/GeV/nucleon$)^2$
-------------------------------------------------------------------
Bin edges (GeV); 0.035-0.100; 0.100-0.150; 0.150-0.200; 0.200-0.350
0.035-0.100; 3005725.726; 1539098.927; 915615.078; 671957.761
0.100-0.150; 1539098.927; 1265067.788; 828750.051; 606538.898
0.150-0.200; 915615.078; 828750.051; 1088524.206; 692340.688
0.200-0.350; 671957.761; 606538.898; 692340.688; 651915.142

Predicted cross sections from various neutrino generators as function of $T_{\pi}$ on water, in units of $10^{-42}$ $\text{cm}^2$/GeV/nucleon
-------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $\theta_{\pi}$ on water, in units of $10^{-42}$ $\text{cm}^2$/degree/nucleon, and the absolute and fractional cross section uncertainties
----------------------------------------------------------------------------------------------------
Bin edges (degree);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0-10; 3.73; 3.47; 0.897; 0.251; 0.036
10-20; 6.29; 3.35; 0.480; 0.232; 0.032
20-30; 11.59; 4.24; 0.306; 0.201; 0.037
30-40; 13.14; 5.19; 0.324; 0.227; 0.035
40-50; 19.07; 5.60; 0.258; 0.139; 0.032
50-60; 31.04; 8.12; 0.241; 0.101; 0.033
60-120; 20.46; 6.10; 0.279; 0.106; 0.035
120-135; 10.15; 5.48; 0.502; 0.198; 0.035
135-150; 7.81; 3.50; 0.428; 0.134; 0.029
150-165; 2.83; 2.64; 0.851; 0.380; 0.030
165-180; 0.34; 0.50; 1.418; 0.484; 0.036

Statistical covariance matrix of measured cross section as function of $\theta_{\pi}$ on water, in units of $10^{-84}$ $(\text{cm}^2$/degree/nucleon$)^2$
-------------------------------------------------------------------------------------------------------
Bin edges (degree); 0-10; 10-20; 20-30; 30-40; 40-50; 50-60; 60-120; 120-135; 135-150; 150-165; 165-180
0-10; 11.170; 2.498; -1.025; 0.144; -0.368; -0.392; -0.315; -0.144; -0.110; -0.033; 0.073
10-20; 2.498; 9.112; 2.790; -0.615; -0.690; 0.290; -1.038; -0.391; 0.180; -0.065; 0.913
20-30; -1.025; 2.790; 12.590; 2.532; -0.610; -1.929; -0.328; -0.119; -0.338; -0.210; -0.030
30-40; 0.144; -0.615; 2.532; 18.112; 4.371; -1.711; 1.058; -1.156; -0.422; -0.142; -0.096
40-50; -0.368; -0.690; -0.610; 4.371; 24.296; 7.335; 0.049; -0.432; 0.437; -0.855; -0.024
50-60; -0.392; 0.290; -1.929; -1.711; 7.335; 55.983; 12.473; -1.267; -2.303; -1.089; 0.105
60-120; -0.315; -1.038; -0.328; 1.058; 0.049; 12.473; 32.466; 2.691; 0.102; 0.512; -0.095
120-135; -0.144; -0.391; -0.119; -1.156; -0.432; -1.267; 2.691; 25.957; 4.903; 0.174; -0.033
135-150; -0.110; 0.180; -0.338; -0.422; 0.437; -2.303; 0.102; 4.903; 11.147; 4.975; 0.011
150-165; -0.033; -0.065; -0.210; -0.142; -0.855; -1.089; 0.512; 0.174; 4.975; 5.814; -0.011
165-180; 0.073; 0.913; -0.030; -0.096; -0.024; 0.105; -0.095; -0.033; 0.011; -0.011; 0.226

Systematic covariance matrix of measured cross section in $\theta_{\pi}$ on water, in units of $10^{-84}$ $(\text{cm}^2$/degree/nucleon$)^2$
-------------------------------------------------------------------------------------------------------
Bin edges (degree); 0-10; 10-20; 20-30; 30-40; 40-50; 50-60; 60-120; 120-135; 135-150; 150-165; 165-180
0-10; 0.874; 0.417; 0.892; 1.532; 1.083; 0.835; 0.382; 0.989; 0.189; -0.067; 0.056
10-20; 0.417; 2.131; 2.779; 2.292; 2.270; 2.104; 1.702; 1.130; 0.512; 0.455; 0.120
20-30; 0.892; 2.779; 5.418; 4.935; 4.810; 4.863; 3.200; 2.073; 1.203; 1.039; 0.166
30-40; 1.532; 2.292; 4.935; 8.866; 6.480; 4.936; 3.897; 1.623; 1.690; 0.872; 0.117
40-50; 1.083; 2.270; 4.810; 6.480; 7.040; 6.230; 4.455; 2.552; 1.932; 1.482; 0.155
50-60; 0.835; 2.104; 4.863; 4.936; 6.230; 9.898; 4.975; 3.563; 1.863; 2.035; 0.116
60-120; 0.382; 1.702; 3.200; 3.897; 4.455; 4.975; 4.694; 1.217; 1.618; 1.141; 0.036
120-135; 0.989; 1.130; 2.073; 1.623; 2.552; 3.563; 1.217; 4.038; 0.640; 0.662; 0.127
135-150; 0.189; 0.512; 1.203; 1.690; 1.932; 1.863; 1.618; 0.640; 1.099; 0.818; -0.040
150-165; -0.067; 0.455; 1.039; 0.872; 1.482; 2.035; 1.141; 0.662; 0.818; 1.159; -0.015
165-180; 0.056; 0.120; 0.166; 0.117; 0.155; 0.116; 0.036; 0.127; -0.040; -0.015; 0.026

Predicted cross sections from various neutrino generators as function of $\theta_{\pi}$ on water, in units of $10^{-42}$ $\text{cm}^2$/degree/nucleon
----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (degree); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $p_{\mu}$ on iron, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon, and the absolute and fractional cross section uncertainties
---------------------------------------------------------------------------------------------------
Bin edges (GeV/c);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
1.5-3.0; 116.83; 22.82; 0.152; 0.123; 0.039
3.0-4.0; 268.85; 46.29; 0.106; 0.136; 0.041
4.0-5.0; 301.84; 55.47; 0.097; 0.156; 0.045
5.0-6.0; 322.48; 57.36; 0.088; 0.155; 0.043
6.0-7.0; 236.20; 43.60; 0.092; 0.160; 0.038
7.0-8.5; 104.17; 22.50; 0.117; 0.182; 0.037
8.5-10.0; 35.62; 8.17; 0.141; 0.181; 0.037
10.0-20.0; 8.56; 1.97; 0.165; 0.160; 0.036

Statistical covariance matrix of measured cross section as function of $p_{\mu}$ on iron, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 315.869; 105.314; 22.345; 15.804; 2.906; 0.259; 1.159; 0.243
3.0-4.0; 105.314; 814.581; 220.469; 53.732; 12.553; 6.185; 1.503; 0.499
4.0-5.0; 22.345; 220.469; 849.305; 333.122; 68.504; 9.452; 1.780; 0.440
5.0-6.0; 15.804; 53.732; 333.122; 797.696; 292.874; 34.524; 5.772; 0.967
6.0-7.0; 2.906; 12.553; 68.504; 292.874; 474.114; 123.750; 15.375; 1.503
7.0-8.5; 0.259; 6.185; 9.452; 34.524; 123.750; 148.134; 32.875; 2.247
8.5-10.0; 1.159; 1.503; 1.780; 5.772; 15.375; 32.875; 25.134; 2.980
10.0-20.0; 0.243; 0.499; 0.440; 0.967; 1.503; 2.247; 2.980; 2.002

Systematic covariance matrix of measured cross section in $p_{\mu}$ on iron, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 205.057; 411.198; 522.643; 525.671; 357.844; 147.293; 50.865; 11.924
3.0-4.0; 411.198; 1328.219; 1622.646; 1716.459; 1223.345; 569.854; 192.684; 40.675
4.0-5.0; 522.643; 1622.646; 2228.071; 2298.227; 1665.093; 757.015; 247.266; 52.499
5.0-6.0; 525.671; 1716.459; 2298.227; 2492.373; 1826.680; 857.130; 280.167; 59.245
6.0-7.0; 357.844; 1223.345; 1665.093; 1826.680; 1426.702; 679.134; 220.834; 47.548
7.0-8.5; 147.293; 569.854; 757.015; 857.130; 679.134; 358.258; 117.038; 23.759
8.5-10.0; 50.865; 192.684; 247.266; 280.167; 220.834; 117.038; 41.591; 8.067
10.0-20.0; 11.924; 40.675; 52.499; 59.245; 47.548; 23.759; 8.067; 1.888

Predicted cross sections from various neutrino generators as function of $p_{\mu}$ on iron, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $\theta_{\mu}$ on iron, in units of $10^{-42}$ $\text{cm}^2$/degree/nucleon, and the absolute and fractional cross section uncertainties
----------------------------------------------------------------------------------------------------
Bin edges (degree);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0-2; 57.81; 9.20; 0.127; 0.096; 0.034
2-3; 134.08; 21.30; 0.128; 0.094; 0.036
3-4; 170.17; 29.69; 0.130; 0.117; 0.036
4-5; 150.80; 34.52; 0.157; 0.167; 0.037
5-6; 128.51; 41.05; 0.203; 0.247; 0.039
6-8; 163.18; 39.09; 0.139; 0.195; 0.041
8-10; 150.52; 40.93; 0.175; 0.208; 0.045
10-13; 97.89; 37.08; 0.268; 0.268; 0.053

Statistical covariance matrix of measured cross section as function of $\theta_{\mu}$ on iron, in units of $10^{-84}$ $(\text{cm}^2$/degree/nucleon$)^2$
-------------------------------------------------------------
Bin edges (degree); 0-2; 2-3; 3-4; 4-5; 5-6; 6-8; 8-10; 10-13
0-2; 54.038; 1.548; -13.083; -2.225; 0.045; 0.009; -0.008; -0.560
2-3; 1.548; 294.722; 47.593; -35.823; -9.843; -0.361; -0.634; -1.134
3-4; -13.083; 47.593; 486.432; 77.132; -48.142; -8.617; -0.080; -1.852
4-5; -2.225; -35.823; 77.132; 560.801; 117.294; -35.313; -5.619; 0.001
5-6; 0.045; -9.843; -48.142; 117.294; 680.720; 38.411; -31.330; -1.575
6-8; 0.009; -0.361; -8.617; -35.313; 38.411; 516.629; -8.166; -21.606
8-10; -0.008; -0.634; -0.080; -5.619; -31.330; -8.166; 691.011; -15.851
10-13; -0.560; -1.134; -1.852; 0.001; -1.575; -21.606; -15.851; 687.894

Systematic covariance matrix of measured cross section in $\theta_{\mu}$ on iron, in units of $10^{-84}$ $(\text{cm}^2$/degree/nucleon$)^2$
-------------------------------------------------------------
Bin edges (degree); 0-2; 2-3; 3-4; 4-5; 5-6; 6-8; 8-10; 10-13
0-2; 30.528; 50.989; 58.155; 52.156; 59.051; 67.665; 66.932; 55.487
2-3; 50.989; 159.060; 212.872; 252.762; 318.832; 308.256; 309.224; 236.358
3-4; 58.155; 212.872; 395.244; 445.472; 555.057; 563.320; 551.134; 454.471
4-5; 52.156; 252.762; 445.472; 630.696; 755.249; 745.566; 720.905; 569.497
5-6; 59.051; 318.832; 555.057; 755.249; 1004.354; 944.544; 929.399; 724.968
6-8; 67.665; 308.256; 563.320; 745.566; 944.544; 1011.501; 961.363; 765.424
8-10; 66.932; 309.224; 551.134; 720.905; 929.399; 961.363; 984.233; 773.472
10-13; 55.487; 236.358; 454.471; 569.497; 724.968; 765.424; 773.472; 686.724

Predicted cross sections from various neutrino generators as function of $\theta_{\mu}$ on iron, in units of $10^{-42}$ $\text{cm}^2$/degree/nucleon
----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (degree); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $p_{\mu,||}$ on iron, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon, and the absolute and fractional cross section uncertainties
---------------------------------------------------------------------------------------------------
Bin edges (GeV/c);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
1.5-3.0; 114.93; 23.86; 0.160; 0.133; 0.040
3.0-4.0; 285.09; 47.81; 0.103; 0.132; 0.041
4.0-5.0; 300.20; 55.34; 0.097; 0.157; 0.045
5.0-6.0; 315.62; 56.79; 0.089; 0.156; 0.043
6.0-7.0; 232.29; 42.91; 0.092; 0.160; 0.038
7.0-8.5; 102.57; 22.26; 0.116; 0.183; 0.037
8.5-10.0; 34.29; 7.68; 0.143; 0.172; 0.037
10.0-20.0; 8.70; 1.97; 0.164; 0.156; 0.036

Statistical covariance matrix of measured cross section as function of $p_{\mu,||}$ on iron, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 336.966; 105.591; 21.222; 16.807; 2.719; 0.226; 1.198; 0.310
3.0-4.0; 105.591; 860.377; 225.133; 54.398; 11.506; 5.621; 1.457; 0.513
4.0-5.0; 21.222; 225.133; 852.767; 332.012; 69.832; 9.101; 1.624; 0.369
5.0-6.0; 16.807; 54.398; 332.012; 789.184; 285.431; 34.752; 6.190; 0.965
6.0-7.0; 2.719; 11.506; 69.832; 285.431; 456.056; 120.873; 15.158; 1.557
7.0-8.5; 0.226; 5.621; 9.101; 34.752; 120.873; 142.721; 30.721; 2.031
8.5-10.0; 1.198; 1.457; 1.624; 6.190; 15.158; 30.721; 24.113; 2.917
10.0-20.0; 0.310; 0.513; 0.369; 0.965; 1.557; 2.031; 2.917; 2.045

Systematic covariance matrix of measured cross section in $p_{\mu,||}$ on iron, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 232.325; 457.975; 581.593; 576.180; 381.001; 165.652; 55.418; 13.358
3.0-4.0; 457.975; 1425.191; 1674.184; 1767.028; 1267.987; 602.910; 194.546; 43.654
4.0-5.0; 581.593; 1674.184; 2209.657; 2242.767; 1589.613; 712.797; 227.146; 51.563
5.0-6.0; 576.180; 1767.028; 2242.767; 2435.665; 1763.682; 826.869; 259.459; 57.703
6.0-7.0; 381.001; 1267.987; 1589.613; 1763.682; 1385.463; 664.782; 203.946; 46.508
7.0-8.5; 165.652; 602.910; 712.797; 826.869; 664.782; 352.611; 106.696; 23.186
8.5-10.0; 55.418; 194.546; 227.146; 259.459; 203.946; 106.696; 34.872; 7.187
10.0-20.0; 13.358; 43.654; 51.563; 57.703; 46.508; 23.186; 7.187; 1.851

Predicted cross sections from various neutrino generators as function of $p_{\mu,||}$ on iron, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $p_{\mu,T}$ on iron, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon, and the absolute and fractional cross section uncertainties
---------------------------------------------------------------------------------------------------
Bin edges (GeV/c);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.00-0.15; 383.24; 78.77; 0.175; 0.108; 0.036
0.15-0.30; 1292.12; 180.71; 0.108; 0.089; 0.034
0.30-0.45; 2057.62; 342.26; 0.108; 0.126; 0.036
0.45-0.60; 2510.77; 486.56; 0.108; 0.161; 0.038
0.60-0.75; 1657.69; 500.94; 0.157; 0.258; 0.040
0.75-0.90; 1144.28; 456.20; 0.209; 0.339; 0.044
0.90-1.25; 537.52; 222.14; 0.280; 0.304; 0.049
1.25-2.50; 30.88; 29.66; 0.858; 0.432; 0.044

Statistical covariance matrix of measured cross section as function of $p_{\mu,T}$ on iron, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
---------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); 0.00-0.15; 0.15-0.30; 0.30-0.45; 0.45-0.60; 0.60-0.75; 0.75-0.90; 0.90-1.25; 1.25-2.50
0.00-0.15; 4508.029; 200.588; -1057.726; -151.445; -11.493; -13.006; -3.431; -0.124
0.15-0.30; 200.588; 19354.213; 2200.287; -3066.130; -782.930; -151.086; -68.478; -17.264
0.30-0.45; -1057.726; 2200.287; 49488.545; 5599.511; -4144.878; -1804.099; -554.261; -9.056
0.45-0.60; -151.445; -3066.130; 5599.511; 73629.427; 11005.561; -5077.959; -1892.165; -35.771
0.60-0.75; -11.493; -782.930; -4144.878; 11005.561; 67610.981; 16189.200; -3072.318; -34.839
0.75-0.90; -13.006; -151.086; -1804.099; -5077.959; 16189.200; 57364.592; 12622.564; -456.645
0.90-1.25; -3.431; -68.478; -554.261; -1892.165; -3072.318; 12622.564; 22709.915; 626.156
1.25-2.50; -0.124; -17.264; -9.056; -35.771; -34.839; -456.645; 626.156; 701.992

Systematic covariance matrix of measured cross section in $p_{\mu,T}$ on iron, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
---------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); 0.00-0.15; 0.15-0.30; 0.30-0.45; 0.45-0.60; 0.60-0.75; 0.75-0.90; 0.90-1.25; 1.25-2.50
0.00-0.15; 1697.438; 3083.106; 1352.142; 982.632; 1042.083; -44.294; 526.367; 59.871
0.15-0.30; 3083.106; 13303.600; 22528.156; 32586.614; 29441.668; 25380.953; 9590.877; 498.537
0.30-0.45; 1352.142; 22528.156; 67655.950; 99661.336; 101743.975; 87615.854; 33418.402; 1559.410
0.45-0.60; 982.632; 32586.614; 99661.336; 163108.310; 160333.855; 143991.058; 52913.450; 2540.412
0.60-0.75; 1042.083; 29441.668; 101743.975; 160333.855; 183327.323; 157677.680; 64102.260; 3163.920
0.75-0.90; -44.294; 25380.953; 87615.854; 143991.058; 157677.680; 150753.848; 59087.249; 3359.485
0.90-1.25; 526.367; 9590.877; 33418.402; 52913.450; 64102.260; 59087.249; 26635.988; 1593.865
1.25-2.50; 59.871; 498.537; 1559.410; 2540.412; 3163.920; 3359.485; 1593.865; 177.810

Predicted cross sections from various neutrino generators as function of $p_{\mu,T}$ on iron, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $Q^2$ on iron, in units of $10^{-42}$ $\text{cm}^2$/GeV${}^2/c${}^2$/nucleon, and the absolute and fractional cross section uncertainties
--------------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.000-0.025; 2203.06; 440.60; 0.169; 0.108; 0.036
0.025-0.050; 2393.39; 403.92; 0.143; 0.090; 0.036
0.050-0.100; 2621.21; 406.66; 0.124; 0.094; 0.034
0.100-0.200; 2548.13; 407.20; 0.106; 0.120; 0.036
0.200-0.300; 2512.02; 439.28; 0.120; 0.127; 0.037
0.300-0.400; 1831.97; 413.22; 0.137; 0.179; 0.038
0.400-0.500; 1192.24; 352.42; 0.168; 0.243; 0.040
0.500-0.700; 857.58; 322.78; 0.198; 0.320; 0.042
0.700-1.000; 571.66; 224.01; 0.223; 0.323; 0.044
1.000-1.300; 314.24; 136.57; 0.325; 0.289; 0.048
1.300-2.000; 70.95; 65.02; 0.684; 0.610; 0.075
2.000-3.000; 29.19; 30.93; 0.929; 0.509; 0.047

Statistical covariance matrix of measured cross section as function of $Q^2$ on iron, in units of $10^{-84}$ $(\text{cm}^2$/GeV${}^2/c${}^2$/nucleon$)^2$
----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$); 0.000-0.025; 0.025-0.050; 0.050-0.100; 0.100-0.200; 0.200-0.300; 0.300-0.400; 0.400-0.500; 0.500-0.700; 0.700-1.000; 1.000-1.300; 1.300-2.000; 2.000-3.000
0.000-0.025; 137801.601; 29581.907; -13084.445; -4487.854; -351.306; -215.348; -2.885; -7.405; -35.435; -7.505; -0.332; 0.429
0.025-0.050; 29581.907; 116449.941; 35811.441; -7818.177; -4115.050; -518.530; -213.727; -80.378; -16.845; -31.024; -30.061; -9.789
0.050-0.100; -13084.445; 35811.441; 105091.742; 16546.048; -9383.267; -3935.939; -1127.083; -283.563; -95.588; -32.006; -96.217; -56.591
0.100-0.200; -4487.854; -7818.177; 16546.048; 72901.198; 16065.321; -4398.396; -4091.900; -1297.178; -553.793; -505.000; 45.509; 40.002
0.200-0.300; -351.306; -4115.050; -9383.267; 16065.321; 91346.779; 24554.767; 187.068; -3523.817; -1354.187; -687.084; -330.202; -250.335
0.300-0.400; -215.348; -518.530; -3935.939; -4398.396; 24554.767; 63156.008; 22886.304; -1436.591; -2212.579; -645.433; -61.612; 260.211
0.400-0.500; -2.885; -213.727; -1127.083; -4091.900; 187.068; 22886.304; 40333.847; 13802.060; -1188.428; -1911.245; -151.578; 107.033
0.500-0.700; -7.405; -80.378; -283.563; -1297.178; -3523.817; -1436.591; 13802.060; 28940.832; 6654.313; -614.375; -178.851; -102.142
0.700-1.000; -35.435; -16.845; -95.588; -553.793; -1354.187; -2212.579; -1188.428; 6654.313; 16190.031; 6244.640; 105.428; -42.257
1.000-1.300; -7.505; -31.024; -32.006; -505.000; -687.084; -645.433; -1911.245; -614.375; 6244.640; 10412.006; 1945.571; -12.112
1.300-2.000; -0.332; -30.061; -96.217; 45.509; -330.202; -61.612; -151.578; -178.851; 105.428; 1945.571; 2354.592; 478.895
2.000-3.000; 0.429; -9.789; -56.591; 40.002; -250.335; 260.211; 107.033; -102.142; -42.257; -12.112; 478.895; 735.750

Systematic covariance matrix of measured cross section in $Q^2$ on iron, in units of $10^{-84}$ $(\text{cm}^2$/GeV${}^2/c${}^2$/nucleon$)^2$
----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$); 0.000-0.025; 0.025-0.050; 0.050-0.100; 0.100-0.200; 0.200-0.300; 0.300-0.400; 0.400-0.500; 0.500-0.700; 0.700-1.000; 1.000-1.300; 1.300-2.000; 2.000-3.000
0.000-0.025; 56330.153; 41854.391; 28615.528; 11777.222; 8987.773; 2808.922; 3952.899; 1414.203; -441.422; 1719.485; 404.092; -120.953
0.025-0.050; 41854.391; 46697.584; 43841.747; 39293.903; 35734.056; 34708.185; 28744.777; 26472.560; 16308.957; 7832.234; 2691.034; 871.441
0.050-0.100; 28615.528; 43841.747; 60283.640; 67369.854; 63426.373; 62541.414; 53859.168; 50007.653; 31908.075; 14771.552; 5183.326; 1710.945
0.100-0.200; 11777.222; 39293.903; 67369.854; 92910.828; 88557.671; 89883.663; 78305.677; 73333.008; 45901.172; 20886.720; 7572.366; 2500.306
0.200-0.300; 8987.773; 35734.056; 63426.373; 88557.671; 101623.257; 98829.623; 86403.079; 79752.621; 51111.939; 22341.626; 8140.579; 2902.191
0.300-0.400; 2808.922; 34708.185; 62541.414; 89883.663; 98829.623; 107593.652; 90251.175; 81170.858; 53030.603; 22342.842; 8164.355; 3128.716
0.400-0.500; 3952.899; 28744.777; 53859.168; 78305.677; 86403.079; 90251.175; 83869.271; 76341.753; 49259.257; 22398.760; 9132.650; 3139.109
0.500-0.700; 1414.203; 26472.560; 50007.653; 73333.008; 79752.621; 81170.858; 76341.753; 75245.661; 48525.106; 22687.294; 9375.036; 3072.433
0.700-1.000; -441.422; 16308.957; 31908.075; 45901.172; 51111.939; 53030.603; 49259.257; 48525.106; 33989.888; 15320.991; 6322.854; 2224.255
1.000-1.300; 1719.485; 7832.234; 14771.552; 20886.720; 22341.626; 22342.842; 22398.760; 22687.294; 15320.991; 8239.954; 3609.320; 1099.543
1.300-2.000; 404.092; 2691.034; 5183.326; 7572.366; 8140.579; 8164.355; 9132.650; 9375.036; 6322.854; 3609.320; 1872.378; 567.369
2.000-3.000; -120.953; 871.441; 1710.945; 2500.306; 2902.191; 3128.716; 3139.109; 3072.433; 2224.255; 1099.543; 567.369; 221.141

Predicted cross sections from various neutrino generators as function of $Q^2$ on iron, in units of $10^{-42}$ $\text{cm}^2$/GeV${}^2/c${}^2$/nucleon
--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $W_{exp}$ on iron, in units of $10^{-42}$ $\text{cm}^2$/GeV/c${}^2$/nucleon, and the absolute and fractional cross section uncertainties
---------------------------------------------------------------------------------------------------------
Bin edges (GeV/c${}^2$);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.9-1.1; 311.04; 166.76; 0.474; 0.250; 0.058
1.1-1.2; 3578.05; 568.58; 0.132; 0.089; 0.037
1.2-1.3; 6517.70; 1370.61; 0.096; 0.187; 0.037
1.3-1.4; 4762.99; 1879.65; 0.178; 0.352; 0.037

Statistical covariance matrix of measured cross section as function of $W_{exp}$ on iron, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c${}^2$/nucleon$)^2$
-----------------------------------------------------------
Bin edges (GeV/c${}^2$); 0.9-1.1; 1.1-1.2; 1.2-1.3; 1.3-1.4
0.9-1.1; 21751.952; 8816.208; -32096.118; -11418.298
1.1-1.2; 8816.208; 221945.211; -113809.407; -238691.744
1.2-1.3; -32096.118; -113809.407; 388748.322; 294208.988
1.3-1.4; -11418.298; -238691.744; 294208.988; 717522.632

Systematic covariance matrix of measured cross section in $W_{exp}$ on iron, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c${}^2$/nucleon$)^2$
-----------------------------------------------------------
Bin edges (GeV/c${}^2$); 0.9-1.1; 1.1-1.2; 1.2-1.3; 1.3-1.4
0.9-1.1; 6057.167; 7556.637; 35126.356; 46543.098
1.1-1.2; 7556.637; 101332.959; -9217.793; -109601.685
1.2-1.3; 35126.356; -9217.793; 1489829.153; 1981530.923
1.3-1.4; 46543.098; -109601.685; 1981530.923; 2815551.855

Predicted cross sections from various neutrino generators as function of $W_{exp}$ on iron, in units of $10^{-42}$ $\text{cm}^2$/GeV/c${}^2$/nucleon
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV/c${}^2$); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $T_{\pi}$ on iron, in units of $10^{-42}$ $\text{cm}^2$/GeV/nucleon, and the absolute and fractional cross section uncertainties
-------------------------------------------------------------------------------------------------
Bin edges (GeV);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.035-0.100; 9611.08; 1423.80; 0.080; 0.125; 0.036
0.100-0.150; 6490.73; 926.72; 0.067; 0.126; 0.037
0.150-0.200; 4801.53; 909.68; 0.098; 0.162; 0.037
0.200-0.350; 1964.13; 829.17; 0.206; 0.368; 0.042

Statistical covariance matrix of measured cross section as function of $T_{\pi}$ on iron, in units of $10^{-84}$ $(\text{cm}^2$/GeV/nucleon$)^2$
-------------------------------------------------------------------
Bin edges (GeV); 0.035-0.100; 0.100-0.150; 0.150-0.200; 0.200-0.350
0.035-0.100; 592308.755; 144789.490; -51192.110; -29375.688
0.100-0.150; 144789.490; 190306.593; 62421.208; -9576.103
0.150-0.200; -51192.110; 62421.208; 219623.729; 60254.833
0.200-0.350; -29375.688; -9576.103; 60254.833; 163896.809

Systematic covariance matrix of measured cross section in $T_{\pi}$ on iron, in units of $10^{-84}$ $(\text{cm}^2$/GeV/nucleon$)^2$
-------------------------------------------------------------------
Bin edges (GeV); 0.035-0.100; 0.100-0.150; 0.150-0.200; 0.200-0.350
0.035-0.100; 1434906.838; 857837.924; 660551.198; 539981.697
0.100-0.150; 857837.924; 668506.151; 580579.025; 474120.643
0.150-0.200; 660551.198; 580579.025; 607902.437; 539205.808
0.200-0.350; 539981.697; 474120.643; 539205.808; 523625.100

Predicted cross sections from various neutrino generators as function of $T_{\pi}$ on iron, in units of $10^{-42}$ $\text{cm}^2$/GeV/nucleon
-------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $\theta_{\pi}$ on iron, in units of $10^{-42}$ $\text{cm}^2$/degree/nucleon, and the absolute and fractional cross section uncertainties
----------------------------------------------------------------------------------------------------
Bin edges (degree);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0-10; 4.28; 1.82; 0.389; 0.168; 0.041
10-20; 7.60; 2.13; 0.212; 0.183; 0.037
20-30; 10.16; 2.16; 0.131; 0.167; 0.036
30-40; 12.09; 2.40; 0.116; 0.161; 0.037
40-50; 13.99; 2.73; 0.106; 0.164; 0.039
50-60; 17.22; 3.09; 0.104; 0.146; 0.038
60-120; 13.65; 2.38; 0.106; 0.138; 0.038
120-135; 6.63; 1.69; 0.186; 0.174; 0.035
135-150; 3.66; 1.17; 0.253; 0.197; 0.038
150-165; 1.87; 1.02; 0.492; 0.242; 0.037
165-180; 1.14; 1.36; 1.096; 0.467; 0.037

Statistical covariance matrix of measured cross section as function of $\theta_{\pi}$ on iron, in units of $10^{-84}$ $(\text{cm}^2$/degree/nucleon$)^2$
-------------------------------------------------------------------------------------------------------
Bin edges (degree); 0-10; 10-20; 20-30; 30-40; 40-50; 50-60; 60-120; 120-135; 135-150; 150-165; 165-180
0-10; 2.778; 0.967; -0.097; -0.023; 0.009; -0.055; -0.044; -0.026; 0.019; 0.025; -0.002
10-20; 0.967; 2.596; 0.658; -0.123; -0.184; -0.099; -0.044; -0.046; -0.028; -0.018; -0.009
20-30; -0.097; 0.658; 1.783; 0.606; -0.124; -0.171; -0.084; -0.066; -0.008; 0.012; -0.018
30-40; -0.023; -0.123; 0.606; 1.968; 0.855; -0.186; -0.160; -0.086; 0.021; 0.026; -0.030
40-50; 0.009; -0.184; -0.124; 0.855; 2.216; 1.051; -0.123; -0.053; -0.005; -0.029; -0.025
50-60; -0.055; -0.099; -0.171; -0.186; 1.051; 3.212; 0.896; -0.133; -0.121; -0.077; 0.003
60-120; -0.044; -0.044; -0.084; -0.160; -0.123; 0.896; 2.110; 0.287; -0.036; -0.009; 0.051
120-135; -0.026; -0.046; -0.066; -0.086; -0.053; -0.133; 0.287; 1.519; 0.433; 0.039; -0.130
135-150; 0.019; -0.028; -0.008; 0.021; -0.005; -0.121; -0.036; 0.433; 0.859; 0.425; 0.122
150-165; 0.025; -0.018; 0.012; 0.026; -0.029; -0.077; -0.009; 0.039; 0.425; 0.842; 0.660
165-180; -0.002; -0.009; -0.018; -0.030; -0.025; 0.003; 0.051; -0.130; 0.122; 0.660; 1.562

Systematic covariance matrix of measured cross section in $\theta_{\pi}$ on iron, in units of $10^{-84}$ $(\text{cm}^2$/degree/nucleon$)^2$
-------------------------------------------------------------------------------------------------------
Bin edges (degree); 0-10; 10-20; 20-30; 30-40; 40-50; 50-60; 60-120; 120-135; 135-150; 150-165; 165-180
0-10; 0.519; 0.817; 0.997; 1.074; 1.244; 1.284; 0.896; 0.666; 0.352; 0.211; -0.162
10-20; 0.817; 1.934; 2.154; 2.341; 2.542; 2.253; 1.340; 1.150; 0.608; 0.430; -0.239
20-30; 0.997; 2.154; 2.885; 3.148; 3.495; 3.379; 2.171; 1.630; 0.949; 0.583; -0.198
30-40; 1.074; 2.341; 3.148; 3.808; 4.236; 4.240; 2.849; 1.777; 1.019; 0.621; -0.090
40-50; 1.244; 2.542; 3.495; 4.236; 5.253; 5.456; 3.638; 2.285; 1.325; 0.718; -0.088
50-60; 1.284; 2.253; 3.379; 4.240; 5.456; 6.333; 4.491; 2.476; 1.388; 0.696; 0.002
60-120; 0.896; 1.340; 2.171; 2.849; 3.638; 4.491; 3.552; 1.600; 0.835; 0.391; 0.091
120-135; 0.666; 1.150; 1.630; 1.777; 2.285; 2.476; 1.600; 1.327; 0.754; 0.425; -0.112
135-150; 0.352; 0.608; 0.949; 1.019; 1.325; 1.388; 0.835; 0.754; 0.520; 0.270; -0.067
150-165; 0.211; 0.430; 0.583; 0.621; 0.718; 0.696; 0.391; 0.425; 0.270; 0.205; -0.028
165-180; -0.162; -0.239; -0.198; -0.090; -0.088; 0.002; 0.091; -0.112; -0.067; -0.028; 0.284

Predicted cross sections from various neutrino generators as function of $\theta_{\pi}$ on iron, in units of $10^{-42}$ $\text{cm}^2$/degree/nucleon
----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (degree); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $p_{\mu}$ on lead, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon, and the absolute and fractional cross section uncertainties
---------------------------------------------------------------------------------------------------
Bin edges (GeV/c);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
1.5-3.0; 57.22; 14.78; 0.222; 0.131; 0.040
3.0-4.0; 169.13; 31.67; 0.138; 0.126; 0.042
4.0-5.0; 208.37; 36.80; 0.107; 0.141; 0.043
5.0-6.0; 206.20; 37.95; 0.100; 0.154; 0.042
6.0-7.0; 133.72; 26.25; 0.115; 0.159; 0.040
7.0-8.5; 61.02; 12.21; 0.133; 0.150; 0.039
8.5-10.0; 20.70; 4.78; 0.178; 0.146; 0.042
10.0-20.0; 3.54; 1.29; 0.307; 0.196; 0.059

Statistical covariance matrix of measured cross section as function of $p_{\mu}$ on lead, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 162.019; 55.143; 10.979; 2.356; 5.699; 0.630; 0.112; 0.017
3.0-4.0; 55.143; 546.846; 159.863; 29.564; 7.808; 2.796; 0.687; 0.060
4.0-5.0; 10.979; 159.863; 494.840; 173.574; 38.342; 11.228; 3.055; 0.185
5.0-6.0; 2.356; 29.564; 173.574; 426.939; 169.281; 25.683; 3.167; 0.484
6.0-7.0; 5.699; 7.808; 38.342; 169.281; 236.627; 68.538; 7.526; 0.549
7.0-8.5; 0.630; 2.796; 11.228; 25.683; 68.538; 65.416; 15.972; 1.145
8.5-10.0; 0.112; 0.687; 3.055; 3.167; 7.526; 15.972; 13.637; 1.904
10.0-20.0; 0.017; 0.060; 0.185; 0.484; 0.549; 1.145; 1.904; 1.183

Systematic covariance matrix of measured cross section in $p_{\mu}$ on lead, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 56.444; 138.926; 180.808; 195.336; 116.599; 37.107; 11.447; 3.040
3.0-4.0; 138.926; 456.300; 585.215; 618.568; 366.751; 130.067; 36.735; 9.805
4.0-5.0; 180.808; 585.215; 859.583; 899.855; 540.719; 203.785; 51.933; 14.063
5.0-6.0; 195.336; 618.568; 899.855; 1013.175; 637.749; 241.083; 66.174; 16.345
6.0-7.0; 116.599; 366.751; 540.719; 637.749; 452.536; 178.971; 53.757; 11.877
7.0-8.5; 37.107; 130.067; 203.785; 241.083; 178.971; 83.684; 24.919; 4.785
8.5-10.0; 11.447; 36.735; 51.933; 66.174; 53.757; 24.919; 9.164; 1.611
10.0-20.0; 3.040; 9.805; 14.063; 16.345; 11.877; 4.785; 1.611; 0.483

Predicted cross sections from various neutrino generators as function of $p_{\mu}$ on lead, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $\theta_{\mu}$ on lead, in units of $10^{-42}$ $\text{cm}^2$/degree/nucleon, and the absolute and fractional cross section uncertainties
----------------------------------------------------------------------------------------------------
Bin edges (degree);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0-2; 32.71; 6.87; 0.179; 0.110; 0.035
2-3; 83.11; 16.21; 0.166; 0.103; 0.036
3-4; 81.92; 17.97; 0.176; 0.131; 0.036
4-5; 93.94; 21.24; 0.177; 0.141; 0.036
5-6; 82.57; 23.50; 0.218; 0.183; 0.038
6-8; 83.06; 22.10; 0.190; 0.187; 0.042
8-10; 96.34; 26.31; 0.201; 0.185; 0.045
10-13; 88.49; 28.00; 0.250; 0.194; 0.045

Statistical covariance matrix of measured cross section as function of $\theta_{\mu}$ on lead, in units of $10^{-84}$ $(\text{cm}^2$/degree/nucleon$)^2$
-------------------------------------------------------------
Bin edges (degree); 0-2; 2-3; 3-4; 4-5; 5-6; 6-8; 8-10; 10-13
0-2; 34.123; 1.170; -7.061; -1.132; 0.053; -0.004; -0.048; -0.190
2-3; 1.170; 189.638; 30.525; -21.629; -6.990; -0.080; -0.095; -0.407
3-4; -7.061; 30.525; 207.225; 34.916; -21.579; -4.114; -0.110; -0.681
4-5; -1.132; -21.629; 34.916; 275.591; 60.008; -17.741; -2.978; 0.399
5-6; 0.053; -6.990; -21.579; 60.008; 323.349; 15.500; -15.806; -1.288
6-8; -0.004; -0.080; -4.114; -17.741; 15.500; 248.413; -1.075; -14.438
8-10; -0.048; -0.095; -0.110; -2.978; -15.806; -1.075; 375.065; -9.371
10-13; -0.190; -0.407; -0.681; 0.399; -1.288; -14.438; -9.371; 489.807

Systematic covariance matrix of measured cross section in $\theta_{\mu}$ on lead, in units of $10^{-84}$ $(\text{cm}^2$/degree/nucleon$)^2$
-------------------------------------------------------------
Bin edges (degree); 0-2; 2-3; 3-4; 4-5; 5-6; 6-8; 8-10; 10-13
0-2; 13.053; 21.354; 24.029; 25.945; 26.727; 23.505; 22.209; 25.444
2-3; 21.354; 73.124; 82.686; 85.119; 105.230; 101.031; 112.547; 94.467
3-4; 24.029; 82.686; 115.798; 129.470; 151.397; 152.158; 161.481; 151.063
4-5; 25.945; 85.119; 129.470; 175.384; 180.866; 177.610; 196.907; 183.731
5-6; 26.727; 105.230; 151.397; 180.866; 229.048; 221.694; 233.313; 216.679
6-8; 23.505; 101.031; 152.158; 177.610; 221.694; 240.058; 258.273; 236.181
8-10; 22.209; 112.547; 161.481; 196.907; 233.313; 258.273; 317.068; 269.857
10-13; 25.444; 94.467; 151.063; 183.731; 216.679; 236.181; 269.857; 294.391

Predicted cross sections from various neutrino generators as function of $\theta_{\mu}$ on lead, in units of $10^{-42}$ $\text{cm}^2$/degree/nucleon
----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (degree); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $p_{\mu,||}$ on lead, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon, and the absolute and fractional cross section uncertainties
---------------------------------------------------------------------------------------------------
Bin edges (GeV/c);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
1.5-3.0; 62.81; 15.69; 0.214; 0.129; 0.040
3.0-4.0; 170.55; 32.40; 0.138; 0.131; 0.042
4.0-5.0; 205.44; 37.10; 0.109; 0.144; 0.044
5.0-6.0; 204.29; 37.49; 0.101; 0.153; 0.042
6.0-7.0; 130.24; 25.40; 0.116; 0.157; 0.040
7.0-8.5; 60.09; 11.91; 0.132; 0.148; 0.039
8.5-10.0; 20.73; 4.66; 0.175; 0.141; 0.041
10.0-20.0; 3.55; 1.28; 0.304; 0.195; 0.059

Statistical covariance matrix of measured cross section as function of $p_{\mu,||}$ on lead, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 180.102; 54.791; 10.594; 2.700; 5.881; 0.643; 0.111; 0.018
3.0-4.0; 54.791; 553.360; 147.805; 33.256; 8.554; 4.122; 0.910; 0.062
4.0-5.0; 10.594; 147.805; 501.413; 175.103; 38.949; 10.598; 3.017; 0.187
5.0-6.0; 2.700; 33.256; 175.103; 423.991; 159.229; 24.427; 3.065; 0.470
6.0-7.0; 5.881; 8.554; 38.949; 159.229; 227.923; 68.353; 7.886; 0.515
7.0-8.5; 0.643; 4.122; 10.598; 24.427; 68.353; 62.634; 15.833; 1.209
8.5-10.0; 0.111; 0.910; 3.017; 3.065; 7.886; 15.833; 13.109; 1.902
10.0-20.0; 0.018; 0.062; 0.187; 0.470; 0.515; 1.209; 1.902; 1.169

Systematic covariance matrix of measured cross section in $p_{\mu,||}$ on lead, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
--------------------------------------------------------------------------------------------
Bin edges (GeV/c); 1.5-3.0; 3.0-4.0; 4.0-5.0; 5.0-6.0; 6.0-7.0; 7.0-8.5; 8.5-10.0; 10.0-20.0
1.5-3.0; 65.945; 156.648; 196.080; 208.037; 121.268; 40.055; 12.698; 3.241
3.0-4.0; 156.648; 496.145; 613.874; 627.753; 362.434; 128.593; 36.249; 9.914
4.0-5.0; 196.080; 613.874; 875.271; 890.815; 528.535; 204.789; 52.470; 14.028
5.0-6.0; 208.037; 627.753; 890.815; 981.148; 610.077; 238.019; 65.819; 16.173
6.0-7.0; 121.268; 362.434; 528.535; 610.077; 417.195; 168.414; 50.493; 11.430
7.0-8.5; 40.055; 128.593; 204.789; 238.019; 168.414; 79.260; 23.105; 4.764
8.5-10.0; 12.698; 36.249; 52.470; 65.819; 50.493; 23.105; 8.596; 1.597
10.0-20.0; 3.241; 9.914; 14.028; 16.173; 11.430; 4.764; 1.597; 0.479

Predicted cross sections from various neutrino generators as function of $p_{\mu,||}$ on lead, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $p_{\mu,T}$ on lead, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon, and the absolute and fractional cross section uncertainties
---------------------------------------------------------------------------------------------------
Bin edges (GeV/c);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.00-0.15; 236.50; 63.46; 0.238; 0.124; 0.036
0.15-0.30; 713.67; 131.67; 0.151; 0.107; 0.036
0.30-0.45; 1294.09; 207.18; 0.114; 0.112; 0.036
0.45-0.60; 1179.81; 261.53; 0.146; 0.167; 0.038
0.60-0.75; 928.01; 303.17; 0.205; 0.255; 0.041
0.75-0.90; 663.67; 249.94; 0.255; 0.277; 0.047
0.90-1.25; 538.56; 154.85; 0.224; 0.181; 0.044
1.25-2.50; 46.26; 28.11; 0.548; 0.262; 0.046

Statistical covariance matrix of measured cross section as function of $p_{\mu,T}$ on lead, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
---------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); 0.00-0.15; 0.15-0.30; 0.30-0.45; 0.45-0.60; 0.60-0.75; 0.75-0.90; 0.90-1.25; 1.25-2.50
0.00-0.15; 3168.718; 396.989; -682.793; -135.891; -4.150; -15.259; -2.058; -2.887
0.15-0.30; 396.989; 11544.339; 1232.806; -1676.433; -454.364; -54.702; -41.615; -5.107
0.30-0.45; -682.793; 1232.806; 21839.737; 3944.473; -2826.174; -928.275; -216.527; -6.595
0.45-0.60; -135.891; -1676.433; 3944.473; 29715.318; 7674.514; -1779.356; -1087.723; -45.942
0.60-0.75; -4.150; -454.364; -2826.174; 7674.514; 36030.549; 7778.024; -1015.831; -92.489
0.75-0.90; -15.259; -54.702; -928.275; -1779.356; 7778.024; 28589.494; 5302.666; -387.123
0.90-1.25; -2.058; -41.615; -216.527; -1087.723; -1015.831; 5302.666; 14519.371; 454.036
1.25-2.50; -2.887; -5.107; -6.595; -45.942; -92.489; -387.123; 454.036; 643.079

Systematic covariance matrix of measured cross section in $p_{\mu,T}$ on lead, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c/nucleon$)^2$
---------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); 0.00-0.15; 0.15-0.30; 0.30-0.45; 0.45-0.60; 0.60-0.75; 0.75-0.90; 0.90-1.25; 1.25-2.50
0.00-0.15; 858.314; 1541.536; 1477.698; 858.624; 566.947; 760.244; 425.940; 31.396
0.15-0.30; 1541.536; 5793.906; 9326.513; 10708.725; 10733.551; 8355.208; 3623.301; 211.474
0.30-0.45; 1477.698; 9326.513; 21083.833; 26557.906; 27334.872; 20448.934; 8612.808; 492.206
0.45-0.60; 858.624; 10708.725; 26557.906; 38682.204; 41349.523; 30321.221; 12514.317; 663.020
0.60-0.75; 566.947; 10733.551; 27334.872; 41349.523; 55883.369; 40454.619; 18278.196; 831.407
0.75-0.90; 760.244; 8355.208; 20448.934; 30321.221; 40454.619; 33878.710; 16027.219; 756.951
0.90-1.25; 425.940; 3623.301; 8612.808; 12514.317; 18278.196; 16027.219; 9459.079; 337.098
1.25-2.50; 31.396; 211.474; 492.206; 663.020; 831.407; 756.951; 337.098; 147.264

Predicted cross sections from various neutrino generators as function of $p_{\mu,T}$ on lead, in units of $10^{-42}$ $\text{cm}^2$/GeV/c/nucleon
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV/c); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $Q^2$ on lead, in units of $10^{-42}$ $\text{cm}^2$/GeV${}^2/c${}^2$/nucleon, and the absolute and fractional cross section uncertainties
--------------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.000-0.025; 1377.45; 360.28; 0.232; 0.120; 0.036
0.025-0.050; 1545.90; 318.03; 0.180; 0.099; 0.035
0.050-0.100; 1340.67; 278.06; 0.173; 0.114; 0.036
0.100-0.200; 1540.32; 254.33; 0.120; 0.113; 0.036
0.200-0.300; 1192.87; 255.96; 0.146; 0.157; 0.038
0.300-0.400; 814.78; 218.51; 0.196; 0.183; 0.037
0.400-0.500; 742.47; 209.57; 0.199; 0.201; 0.038
0.500-0.700; 505.16; 181.41; 0.230; 0.276; 0.043
0.700-1.000; 362.55; 129.20; 0.246; 0.258; 0.045
1.000-1.300; 334.27; 104.12; 0.260; 0.172; 0.039
1.300-2.000; 89.19; 52.40; 0.490; 0.324; 0.058
2.000-3.000; 79.01; 76.23; 0.918; 0.296; 0.045

Statistical covariance matrix of measured cross section as function of $Q^2$ on lead, in units of $10^{-84}$ $(\text{cm}^2$/GeV${}^2/c${}^2$/nucleon$)^2$
----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$); 0.000-0.025; 0.025-0.050; 0.050-0.100; 0.100-0.200; 0.200-0.300; 0.300-0.400; 0.400-0.500; 0.500-0.700; 0.700-1.000; 1.000-1.300; 1.300-2.000; 2.000-3.000
0.000-0.025; 102365.910; 23995.884; -8159.314; -2931.052; -204.852; -174.866; -70.549; 16.612; -62.726; 20.284; -16.180; -17.044
0.025-0.050; 23995.884; 77779.070; 23456.388; -4519.319; -2625.286; -478.484; -167.234; -45.000; -40.480; -32.874; -9.654; -3.802
0.050-0.100; -8159.314; 23456.388; 54101.847; 9375.054; -4821.719; -1589.678; -712.645; -145.199; -39.017; -73.589; -28.538; 1.758
0.100-0.200; -2931.052; -4519.319; 9375.054; 34308.499; 8233.980; -2135.072; -2573.844; -749.455; -244.834; -143.762; -5.293; -19.055
0.200-0.300; -204.852; -2625.286; -4821.719; 8233.980; 30482.401; 12298.839; 895.149; -1464.890; -410.208; -23.786; -38.294; -19.719
0.300-0.400; -174.866; -478.484; -1589.678; -2135.072; 12298.839; 25629.989; 14476.309; -2.271; -1103.469; -592.153; -234.311; -10.325
0.400-0.500; -70.549; -167.234; -712.645; -2573.844; 895.149; 14476.309; 21746.274; 8145.249; -370.599; -900.004; -166.443; -70.245
0.500-0.700; 16.612; -45.000; -145.199; -749.455; -1464.890; -2.271; 8145.249; 13530.088; 3797.890; -616.488; -17.299; -106.552
0.700-1.000; -62.726; -40.480; -39.017; -244.834; -410.208; -1103.469; -370.599; 3797.890; 7975.856; 2679.136; -63.894; -319.962
1.000-1.300; 20.284; -32.874; -73.589; -143.762; -23.786; -592.153; -900.004; -616.488; 2679.136; 7526.346; 591.026; -223.317
1.300-2.000; -16.180; -9.654; -28.538; -5.293; -38.294; -234.311; -166.443; -17.299; -63.894; 591.026; 1912.384; 306.063
2.000-3.000; -17.044; -3.802; 1.758; -19.055; -19.719; -10.325; -70.245; -106.552; -319.962; -223.317; 306.063; 5262.012

Systematic covariance matrix of measured cross section in $Q^2$ on lead, in units of $10^{-84}$ $(\text{cm}^2$/GeV${}^2/c${}^2$/nucleon$)^2$
----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$); 0.000-0.025; 0.025-0.050; 0.050-0.100; 0.100-0.200; 0.200-0.300; 0.300-0.400; 0.400-0.500; 0.500-0.700; 0.700-1.000; 1.000-1.300; 1.300-2.000; 2.000-3.000
0.000-0.025; 27438.389; 20614.170; 15391.629; 11891.348; 4765.830; 3573.036; 3746.310; 3030.552; 2372.444; 2054.434; -71.575; 595.811
0.025-0.050; 20614.170; 23365.053; 19586.410; 18309.054; 13307.121; 10080.808; 10051.827; 9511.742; 5927.853; 4205.073; 556.662; 1133.213
0.050-0.100; 15391.629; 19586.410; 23217.530; 24616.084; 22049.533; 16620.749; 16862.697; 14612.344; 8927.013; 5825.351; 994.784; 995.743
0.100-0.200; 11891.348; 18309.054; 24616.084; 30375.661; 27380.065; 22412.748; 22350.023; 19200.507; 11450.749; 6802.159; 1607.278; 1210.251
0.200-0.300; 4765.830; 13307.121; 22049.533; 27380.065; 35034.638; 24271.171; 23806.637; 20699.693; 12851.084; 7331.150; 2153.086; 978.034
0.300-0.400; 3573.036; 10080.808; 16620.749; 22412.748; 24271.171; 22118.452; 21160.786; 18779.817; 11030.151; 6022.207; 2193.369; 719.037
0.400-0.500; 3746.310; 10051.827; 16862.697; 22350.023; 23806.637; 21160.786; 22174.645; 19688.088; 11706.085; 6521.884; 2398.046; 567.351
0.500-0.700; 3030.552; 9511.742; 14612.344; 19200.507; 20699.693; 18779.817; 19688.088; 19381.297; 12112.459; 6186.160; 2733.678; 593.115
0.700-1.000; 2372.444; 5927.853; 8927.013; 11450.749; 12851.084; 11030.151; 11706.085; 12112.459; 8715.631; 4576.629; 2066.718; 543.318
1.000-1.300; 2054.434; 4205.073; 5825.351; 6802.159; 7331.150; 6022.207; 6521.884; 6186.160; 4576.629; 3313.826; 1091.299; 224.801
1.300-2.000; -71.575; 556.662; 994.784; 1607.278; 2153.086; 2193.369; 2398.046; 2733.678; 2066.718; 1091.299; 833.186; 15.014
2.000-3.000; 595.811; 1133.213; 995.743; 1210.251; 978.034; 719.037; 567.351; 593.115; 543.318; 224.801; 15.014; 548.266

Predicted cross sections from various neutrino generators as function of $Q^2$ on lead, in units of $10^{-42}$ $\text{cm}^2$/GeV${}^2/c${}^2$/nucleon
--------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV${}^2/c${}^2$); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $W_{exp}$ on lead, in units of $10^{-42}$ $\text{cm}^2$/GeV/c${}^2$/nucleon, and the absolute and fractional cross section uncertainties
---------------------------------------------------------------------------------------------------------
Bin edges (GeV/c${}^2$);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.9-1.1; 324.04; 158.71; 0.422; 0.248; 0.055
1.1-1.2; 986.81; 257.24; 0.237; 0.108; 0.046
1.2-1.3; 3802.07; 617.99; 0.091; 0.135; 0.037
1.3-1.4; 5092.70; 1400.14; 0.161; 0.223; 0.032

Statistical covariance matrix of measured cross section as function of $W_{exp}$ on lead, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c${}^2$/nucleon$)^2$
-----------------------------------------------------------
Bin edges (GeV/c${}^2$); 0.9-1.1; 1.1-1.2; 1.2-1.3; 1.3-1.4
0.9-1.1; 18723.909; 10639.010; -18411.776; -28099.433
1.1-1.2; 10639.010; 54830.704; 23209.963; -124904.569
1.2-1.3; -18411.776; 23209.963; 119494.363; 55595.419
1.3-1.4; -28099.433; -124904.569; 55595.419; 674041.129

Systematic covariance matrix of measured cross section in $W_{exp}$ on lead, in units of $10^{-84}$ $(\text{cm}^2$/GeV/c${}^2$/nucleon$)^2$
-----------------------------------------------------------
Bin edges (GeV/c${}^2$); 0.9-1.1; 1.1-1.2; 1.2-1.3; 1.3-1.4
0.9-1.1; 6465.812; 5506.681; 2629.126; 6224.264
1.1-1.2; 5506.681; 11343.237; 18638.835; 14533.237
1.2-1.3; 2629.126; 18638.835; 262420.462; 543487.733
1.3-1.4; 6224.264; 14533.237; 543487.733; 1286338.954

Predicted cross sections from various neutrino generators as function of $W_{exp}$ on lead, in units of $10^{-42}$ $\text{cm}^2$/GeV/c${}^2$/nucleon
---------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV/c${}^2$); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $T_{\pi}$ on lead, in units of $10^{-42}$ $\text{cm}^2$/GeV/nucleon, and the absolute and fractional cross section uncertainties
-------------------------------------------------------------------------------------------------
Bin edges (GeV);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0.035-0.100; 5058.30; 762.04; 0.113; 0.099; 0.037
0.100-0.150; 3560.00; 528.69; 0.091; 0.117; 0.038
0.150-0.200; 2718.88; 550.67; 0.126; 0.158; 0.038
0.200-0.350; 2145.01; 624.92; 0.169; 0.237; 0.038

Statistical covariance matrix of measured cross section as function of $T_{\pi}$ on lead, in units of $10^{-84}$ $(\text{cm}^2$/GeV/nucleon$)^2$
-------------------------------------------------------------------
Bin edges (GeV); 0.035-0.100; 0.100-0.150; 0.150-0.200; 0.200-0.350
0.035-0.100; 327493.820; 72027.359; -23454.488; -22608.464
0.100-0.150; 72027.359; 104866.238; 29191.098; -8581.637
0.150-0.200; -23454.488; 29191.098; 117994.805; 28803.449
0.200-0.350; -22608.464; -8581.637; 28803.449; 131287.372

Systematic covariance matrix of measured cross section in $T_{\pi}$ on lead, in units of $10^{-84}$ $(\text{cm}^2$/GeV/nucleon$)^2$
-------------------------------------------------------------------
Bin edges (GeV); 0.035-0.100; 0.100-0.150; 0.150-0.200; 0.200-0.350
0.035-0.100; 253210.315; 191336.076; 166383.958; 172831.262
0.100-0.150; 191336.076; 174649.446; 165733.149; 176988.883
0.150-0.200; 166383.958; 165733.149; 185243.795; 198764.255
0.200-0.350; 172831.262; 176988.883; 198764.255; 259233.214

Predicted cross sections from various neutrino generators as function of $T_{\pi}$ on lead, in units of $10^{-42}$ $\text{cm}^2$/GeV/nucleon
-------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (GeV); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']

Measured cross section as function of $\theta_{\pi}$ on lead, in units of $10^{-42}$ $\text{cm}^2$/degree/nucleon, and the absolute and fractional cross section uncertainties
----------------------------------------------------------------------------------------------------
Bin edges (degree);  $\sigma$ ;  Abs. Unc. ;  Frac. Stat. Unc. ;  Frac. Sys. Unc. ;  Frac. Flux Unc.
0-10; 2.76; 1.21; 0.404; 0.168; 0.040
10-20; 5.72; 1.58; 0.215; 0.173; 0.038
20-30; 6.08; 1.36; 0.154; 0.162; 0.039
30-40; 8.29; 1.52; 0.119; 0.140; 0.038
40-50; 8.20; 1.60; 0.121; 0.154; 0.039
50-60; 7.04; 1.63; 0.155; 0.171; 0.041
60-120; 6.42; 1.24; 0.141; 0.133; 0.038
120-135; 4.46; 0.93; 0.170; 0.122; 0.035
135-150; 3.19; 0.79; 0.193; 0.153; 0.034
150-165; 1.74; 0.68; 0.345; 0.180; 0.036
165-180; 0.34; 0.34; 0.945; 0.363; 0.043

Statistical covariance matrix of measured cross section as function of $\theta_{\pi}$ on lead, in units of $10^{-84}$ $(\text{cm}^2$/degree/nucleon$)^2$
-------------------------------------------------------------------------------------------------------
Bin edges (degree); 0-10; 10-20; 20-30; 30-40; 40-50; 50-60; 60-120; 120-135; 135-150; 150-165; 165-180
0-10; 1.239; 0.505; 0.026; -0.019; -0.031; -0.034; -0.027; -0.016; -0.013; 0.027; -0.003
10-20; 0.505; 1.513; 0.471; -0.038; -0.117; -0.084; -0.043; -0.035; -0.030; -0.002; -0.004
20-30; 0.026; 0.471; 0.873; 0.417; -0.011; -0.092; -0.050; -0.030; -0.010; 0.011; 0.003
30-40; -0.019; -0.038; 0.417; 0.973; 0.511; 0.052; -0.092; -0.054; 0.002; 0.000; -0.012
40-50; -0.031; -0.117; -0.011; 0.511; 0.978; 0.615; 0.085; -0.018; -0.021; -0.012; -0.014
50-60; -0.034; -0.084; -0.092; 0.052; 0.615; 1.199; 0.446; -0.006; -0.069; -0.025; -0.013
60-120; -0.027; -0.043; -0.050; -0.092; 0.085; 0.446; 0.814; 0.157; 0.007; -0.005; 0.026
120-135; -0.016; -0.035; -0.030; -0.054; -0.018; -0.006; 0.157; 0.576; 0.237; 0.006; 0.061
135-150; -0.013; -0.030; -0.010; 0.002; -0.021; -0.069; 0.007; 0.237; 0.381; 0.185; 0.011
150-165; 0.027; -0.002; 0.011; 0.000; -0.012; -0.025; -0.005; 0.006; 0.185; 0.360; -0.003
165-180; -0.003; -0.004; 0.003; -0.012; -0.014; -0.013; 0.026; 0.061; 0.011; -0.003; 0.101

Systematic covariance matrix of measured cross section in $\theta_{\pi}$ on lead, in units of $10^{-84}$ $(\text{cm}^2$/degree/nucleon$)^2$
-------------------------------------------------------------------------------------------------------
Bin edges (degree); 0-10; 10-20; 20-30; 30-40; 40-50; 50-60; 60-120; 120-135; 135-150; 150-165; 165-180
0-10; 0.214; 0.349; 0.382; 0.450; 0.476; 0.398; 0.283; 0.215; 0.192; 0.089; -0.001
10-20; 0.349; 0.981; 0.884; 0.904; 0.855; 0.675; 0.447; 0.387; 0.329; 0.152; -0.018
20-30; 0.382; 0.884; 0.974; 1.055; 1.026; 0.838; 0.531; 0.455; 0.369; 0.175; -0.004
30-40; 0.450; 0.904; 1.055; 1.344; 1.395; 1.255; 0.828; 0.522; 0.446; 0.207; 0.020
40-50; 0.476; 0.855; 1.026; 1.395; 1.592; 1.447; 0.979; 0.552; 0.484; 0.231; 0.010
50-60; 0.398; 0.675; 0.838; 1.255; 1.447; 1.456; 0.971; 0.433; 0.386; 0.183; 0.037
60-120; 0.283; 0.447; 0.531; 0.828; 0.979; 0.971; 0.725; 0.301; 0.294; 0.128; 0.020
120-135; 0.215; 0.387; 0.455; 0.522; 0.552; 0.433; 0.301; 0.297; 0.238; 0.117; -0.004
135-150; 0.192; 0.329; 0.369; 0.446; 0.484; 0.386; 0.294; 0.238; 0.239; 0.122; -0.008
150-165; 0.089; 0.152; 0.175; 0.207; 0.231; 0.183; 0.128; 0.117; 0.122; 0.098; -0.004
165-180; -0.001; -0.018; -0.004; 0.020; 0.010; 0.037; 0.020; -0.004; -0.008; -0.004; 0.015

Predicted cross sections from various neutrino generators as function of $\theta_{\pi}$ on lead, in units of $10^{-42}$ $\text{cm}^2$/degree/nucleon
----------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------------
Bin edges (degree); GENIEv2 ['MnvTune', 'v4.3.1']; GENIEv2 ['MnvTune', 'v4.2.1']; GENIEv2 ['GENIE', 'v2.12.6']; NEUT ['LFG $M_{A,QE}$ =', '1.05 GeV/$c^2$']; NEUT ['SF $M_{A,QE}$  =', '1.03 GeV/$c^2$']; GENIEv3 ['', '02a.02.11a']; GENIEv3 ['', '02b.02.11a']; GENIEv3 ['', '10a.02.11a']; GENIEv3 ['', '10b.02.11a']; GiBUU ['', '']


